Rationalisation of multiple square roots in Feynman integrals

Feynman integrals are very often computed from their differential equations. It is not uncommon that the $\varepsilon$-factorised differential equation contains only dlog-forms with algebraic arguments, where the algebraic part is given by (multiple) square roots. It is well-known that if all square roots are simultaneously rationalisable, the Feynman integrals can be expressed in terms of multiple polylogarithms. This is a sufficient, but not a necessary criterium. In this paper we investigate weaker requirements. We discuss under which conditions we may use different rationalisations in different parts of the calculation. In particular we show that we may use different rationalisations if they correspond to different parameterisations of the same integration path. We present a non-trivial example -- the one-loop pentagon function with three adjacent massive external legs involving seven square roots -- where this technique can be used to express the result in terms of multiple polylogarithms.

==> anc/FeynIntegralwithBoundaryweight1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(2*I)*Pi - G[letterT[5, 7], x[1]] + G[letterT[5, 13], x[1]] + 
  G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - G[letterX[4, 5], x[5]] + 
  G[letterX[5, 1], x[6]] - G[letterX[5, 5], x[6]] - G[letterX[5, 6], x[6]] + 
  G[letterX[7, 2], x[8]], -G[letterT[5, 7], x[1]] + G[letterT[5, 16], x[1]] - 
  G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - G[letterX[3, 11], x[4]] - 
  G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
  G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - G[letterX[5, 6], x[6]] - 
  G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
  G[letterX[7, 2], x[8]], I*Pi + G[letterX[2, 11], x[3]] + 
  G[letterX[4, 4], x[5]] - G[letterX[4, 5], x[5]] + G[letterX[5, 3], x[6]] - 
  G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]], 
 (-I)*Pi - G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
  G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
  G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
  G[letterX[6, 1], x[7]] + 2*G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]], 
 (-2*I)*Pi + G[letterT[5, 1], x[1]] - G[letterT[5, 7], x[1]] + 
  G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - G[letterX[5, 6], x[6]], 
 (-I)*Pi + G[letterX[1, 2], x[2]] - G[letterX[1, 4], x[2]] + 
  G[letterX[3, 5], x[4]] - G[letterX[3, 11], x[4]] - G[letterX[5, 5], x[6]] + 
  G[letterX[7, 2], x[8]], I*Pi + G[letterT[5, 3], x[1]] - 
  G[letterT[5, 7], x[1]] - G[letterX[5, 6], x[6]] + G[letterX[6, 2], x[7]], 
 0, 0, 0, 0, 0, 0, (-G[letterT[5, 13], x[1]] + G[letterT[5, 16], x[1]] - 
   G[letterX[2, 9], x[3]] + G[letterX[2, 11], x[3]] - 
   G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - G[letterX[5, 1], x[6]] + 
   G[letterX[5, 3], x[6]] - G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] - 
   G[letterX[7, 2], x[8]])/2, 
 (-I)*Pi + (G[letterT[5, 3], x[1]] - 2*G[letterT[5, 13], x[1]] + 
    G[letterT[5, 16], x[1]] - G[letterX[1, 2], x[2]] - 
    2*G[letterX[2, 9], x[3]] + G[letterX[3, 2], x[4]] - 
    G[letterX[3, 5], x[4]] - 2*G[letterX[4, 2], x[5]] + 
    G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] - 
    G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] + 
    2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
    2*G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
    4*G[letterX[7, 2], x[8]])/2, 
 (-I)*Pi + (-G[letterX[1, 2], x[2]] - 2*G[letterX[2, 11], x[3]] + 
    G[letterX[3, 2], x[4]] - G[letterX[3, 5], x[4]] - 
    2*G[letterX[4, 4], x[5]] + G[letterX[4, 5], x[5]] + 
    G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 3], x[6]] + 2*G[letterX[5, 5], x[6]] + 
    G[letterX[6, 1], x[7]] - 2*G[letterX[7, 2], x[8]])/2, 
 (-G[letterT[5, 3], x[1]] + G[letterT[5, 13], x[1]] + 
   G[letterX[2, 9], x[3]] - G[letterX[2, 11], x[3]] + 
   G[letterX[4, 2], x[5]] - G[letterX[4, 4], x[5]] + G[letterX[5, 1], x[6]] - 
   G[letterX[5, 3], x[6]] + G[letterX[6, 1], x[7]] - G[letterX[6, 2], x[7]] - 
   G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]])/2, 0, 0}


==> anc/FeynIntegralwithBoundaryweight2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(25*Pi^2)/12 + (2*I)*Pi*G[letterT[5, 7], x[1]] - 
  (2*I)*Pi*G[letterT[5, 13], x[1]] - G[letterX[2, 9], x[3]]*
   G[letterX[4, 2], x[5]] + G[letterX[2, 9], x[3]]*G[letterX[4, 5], x[5]] - 
  G[letterX[2, 9], x[3]]*G[letterX[5, 1], x[6]] - 
  G[letterX[4, 2], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[2, 9], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 2], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 9], x[3]]*G[letterX[5, 6], x[6]] + 
  G[letterX[4, 2], x[5]]*G[letterX[5, 6], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 6], x[6]] - 
  Pi*((2*I)*G[letterX[2, 9], x[3]] + (2*I)*G[letterX[4, 2], x[5]] - 
    (2*I)*G[letterX[4, 5], x[5]] + (2*I)*G[letterX[5, 1], x[6]] - 
    (2*I)*G[letterX[5, 5], x[6]] - (2*I)*G[letterX[5, 6], x[6]] + 
    (2*I)*G[letterX[7, 2], x[8]]) - G[letterX[2, 9], x[3]]*
   G[letterX[7, 2], x[8]] - G[letterX[4, 2], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 6], x[6]]*G[letterX[7, 2], x[8]] + 
  G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[5, 6], x[6]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 13], x[1]]*
   (G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[5, 6], x[6]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 7], letterT[5, 7], x[1]] + 
  G[letterT[5, 7], letterT[5, 13], x[1]] + G[letterT[5, 13], letterT[5, 7], 
   x[1]] - G[letterT[5, 13], letterT[5, 13], x[1]] - 
  G[letterX[2, 9], letterX[2, 9], x[3]] - G[letterX[4, 2], letterX[4, 2], 
   x[5]] + G[letterX[4, 2], letterX[4, 5], x[5]] + 
  G[letterX[4, 5], letterX[4, 2], x[5]] - G[letterX[4, 5], letterX[4, 5], 
   x[5]] - G[letterX[5, 1], letterX[5, 1], x[6]] + 
  G[letterX[5, 1], letterX[5, 5], x[6]] + G[letterX[5, 1], letterX[5, 6], 
   x[6]] + G[letterX[5, 5], letterX[5, 1], x[6]] - 
  G[letterX[5, 5], letterX[5, 5], x[6]] - G[letterX[5, 5], letterX[5, 6], 
   x[6]] + G[letterX[5, 6], letterX[5, 1], x[6]] - 
  G[letterX[5, 6], letterX[5, 5], x[6]] - G[letterX[5, 6], letterX[5, 6], 
   x[6]] - G[letterX[7, 2], letterX[7, 2], x[8]], 
 Pi^2/12 + G[letterX[1, 4], x[2]]*G[letterX[3, 2], x[4]] - 
  G[letterX[1, 4], x[2]]*G[letterX[3, 11], x[4]] - 
  G[letterX[1, 4], x[2]]*G[letterX[4, 5], x[5]] + 
  G[letterX[3, 2], x[4]]*G[letterX[4, 5], x[5]] - 
  G[letterX[3, 11], x[4]]*G[letterX[4, 5], x[5]] + 
  G[letterX[1, 4], x[2]]*G[letterX[4, 7], x[5]] - 
  G[letterX[3, 2], x[4]]*G[letterX[4, 7], x[5]] + 
  G[letterX[3, 11], x[4]]*G[letterX[4, 7], x[5]] + 
  G[letterX[1, 4], x[2]]*G[letterX[5, 1], x[6]] - 
  G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]] + 
  G[letterX[3, 11], x[4]]*G[letterX[5, 1], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]] - 
  G[letterX[4, 7], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[1, 4], x[2]]*G[letterX[5, 3], x[6]] - 
  G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]] + 
  G[letterX[3, 11], x[4]]*G[letterX[5, 3], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[4, 7], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[5, 5], x[6]] + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[3, 11], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[5, 6], x[6]] + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 6], x[6]] - 
  G[letterX[3, 11], x[4]]*G[letterX[5, 6], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 6], x[6]] + 
  G[letterX[4, 7], x[5]]*G[letterX[5, 6], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[6, 1], x[7]] + 
  G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]] - 
  G[letterX[3, 11], x[4]]*G[letterX[6, 1], x[7]] - 
  G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]] + 
  G[letterX[4, 7], x[5]]*G[letterX[6, 1], x[7]] + 
  G[letterX[5, 1], x[6]]*G[letterX[6, 1], x[7]] + 
  G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[5, 6], x[6]]*G[letterX[6, 1], x[7]] + 
  G[letterX[1, 4], x[2]]*G[letterX[6, 2], x[7]] - 
  G[letterX[3, 2], x[4]]*G[letterX[6, 2], x[7]] + 
  G[letterX[3, 11], x[4]]*G[letterX[6, 2], x[7]] + 
  G[letterX[4, 5], x[5]]*G[letterX[6, 2], x[7]] - 
  G[letterX[4, 7], x[5]]*G[letterX[6, 2], x[7]] - 
  G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]] - 
  G[letterX[5, 3], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[5, 5], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[5, 6], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[1, 4], x[2]]*G[letterX[7, 1], x[8]] - 
  G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]] + 
  G[letterX[3, 11], x[4]]*G[letterX[7, 1], x[8]] + 
  G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]] - 
  G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]] - 
  G[letterX[5, 1], x[6]]*G[letterX[7, 1], x[8]] - 
  G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[5, 6], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]] - 
  G[letterX[6, 2], x[7]]*G[letterX[7, 1], x[8]] - 
  G[letterT[5, 16], x[1]]*(-G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
    G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
    G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
    G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
    G[letterX[5, 6], x[6]] - G[letterX[6, 1], x[7]] + 
    G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
    G[letterX[7, 2], x[8]]) - G[letterX[1, 4], x[2]]*G[letterX[7, 2], x[8]] + 
  G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]] - 
  G[letterX[3, 11], x[4]]*G[letterX[7, 2], x[8]] - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[4, 7], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 6], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]] + 
  G[letterX[6, 2], x[7]]*G[letterX[7, 2], x[8]] - 
  G[letterT[5, 7], x[1]]*(G[letterX[1, 4], x[2]] - G[letterX[3, 2], x[4]] + 
    G[letterX[3, 11], x[4]] + G[letterX[4, 5], x[5]] - 
    G[letterX[4, 7], x[5]] - G[letterX[5, 1], x[6]] - 
    G[letterX[5, 3], x[6]] + G[letterX[5, 5], x[6]] + 
    G[letterX[5, 6], x[6]] + G[letterX[6, 1], x[7]] - 
    G[letterX[6, 2], x[7]] - G[letterX[7, 1], x[8]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 7], letterT[5, 7], x[1]] + 
  G[letterT[5, 7], letterT[5, 16], x[1]] + G[letterT[5, 16], letterT[5, 7], 
   x[1]] - G[letterT[5, 16], letterT[5, 16], x[1]] - 
  G[letterX[1, 4], letterX[1, 4], x[2]] - G[letterX[3, 2], letterX[3, 2], 
   x[4]] + G[letterX[3, 2], letterX[3, 11], x[4]] + 
  G[letterX[3, 11], letterX[3, 2], x[4]] - G[letterX[3, 11], letterX[3, 11], 
   x[4]] - G[letterX[4, 5], letterX[4, 5], x[5]] + 
  G[letterX[4, 5], letterX[4, 7], x[5]] + G[letterX[4, 7], letterX[4, 5], 
   x[5]] - G[letterX[4, 7], letterX[4, 7], x[5]] - 
  G[letterX[5, 1], letterX[5, 1], x[6]] - G[letterX[5, 1], letterX[5, 3], 
   x[6]] + G[letterX[5, 1], letterX[5, 5], x[6]] + 
  G[letterX[5, 1], letterX[5, 6], x[6]] - G[letterX[5, 3], letterX[5, 1], 
   x[6]] - G[letterX[5, 3], letterX[5, 3], x[6]] + 
  G[letterX[5, 3], letterX[5, 5], x[6]] + G[letterX[5, 3], letterX[5, 6], 
   x[6]] + G[letterX[5, 5], letterX[5, 1], x[6]] + 
  G[letterX[5, 5], letterX[5, 3], x[6]] - G[letterX[5, 5], letterX[5, 5], 
   x[6]] - G[letterX[5, 5], letterX[5, 6], x[6]] + 
  G[letterX[5, 6], letterX[5, 1], x[6]] + G[letterX[5, 6], letterX[5, 3], 
   x[6]] - G[letterX[5, 6], letterX[5, 5], x[6]] - 
  G[letterX[5, 6], letterX[5, 6], x[6]] - G[letterX[6, 1], letterX[6, 1], 
   x[7]] + G[letterX[6, 1], letterX[6, 2], x[7]] + 
  G[letterX[6, 2], letterX[6, 1], x[7]] - G[letterX[6, 2], letterX[6, 2], 
   x[7]] - G[letterX[7, 1], letterX[7, 1], x[8]] + 
  G[letterX[7, 1], letterX[7, 2], x[8]] + G[letterX[7, 2], letterX[7, 1], 
   x[8]] - G[letterX[7, 2], letterX[7, 2], x[8]], 
 (7*Pi^2)/12 - G[letterX[2, 11], x[3]]*G[letterX[4, 4], x[5]] + 
  G[letterX[2, 11], x[3]]*G[letterX[4, 5], x[5]] - 
  G[letterX[2, 11], x[3]]*G[letterX[5, 3], x[6]] - 
  G[letterX[4, 4], x[5]]*G[letterX[5, 3], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]] + 
  G[letterX[2, 11], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 4], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 11], x[3]]*G[letterX[6, 1], x[7]] + 
  G[letterX[4, 4], x[5]]*G[letterX[6, 1], x[7]] - 
  G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]] + 
  G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] - 
  Pi*(I*G[letterX[2, 11], x[3]] + I*G[letterX[4, 4], x[5]] - 
    I*G[letterX[4, 5], x[5]] + I*G[letterX[5, 3], x[6]] - 
    I*G[letterX[5, 5], x[6]] - I*G[letterX[6, 1], x[7]] + 
    I*G[letterX[7, 1], x[8]]) - G[letterX[2, 11], x[3]]*
   G[letterX[7, 1], x[8]] - G[letterX[4, 4], x[5]]*G[letterX[7, 1], x[8]] + 
  G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]] - 
  G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]] - 
  G[letterX[2, 11], letterX[2, 11], x[3]] - G[letterX[4, 4], letterX[4, 4], 
   x[5]] + G[letterX[4, 4], letterX[4, 5], x[5]] + 
  G[letterX[4, 5], letterX[4, 4], x[5]] - G[letterX[4, 5], letterX[4, 5], 
   x[5]] - G[letterX[5, 3], letterX[5, 3], x[6]] + 
  G[letterX[5, 3], letterX[5, 5], x[6]] + G[letterX[5, 5], letterX[5, 3], 
   x[6]] - G[letterX[5, 5], letterX[5, 5], x[6]] - 
  G[letterX[6, 1], letterX[6, 1], x[7]] - G[letterX[7, 1], letterX[7, 1], 
   x[8]], (7*Pi^2)/12 + G[letterX[1, 4], x[2]]*G[letterX[3, 2], x[4]] - 
  G[letterX[1, 4], x[2]]*G[letterX[3, 11], x[4]] - 
  G[letterX[1, 4], x[2]]*G[letterX[4, 5], x[5]] + 
  G[letterX[3, 2], x[4]]*G[letterX[4, 5], x[5]] - 
  G[letterX[3, 11], x[4]]*G[letterX[4, 5], x[5]] + 
  G[letterX[1, 4], x[2]]*G[letterX[4, 7], x[5]] - 
  G[letterX[3, 2], x[4]]*G[letterX[4, 7], x[5]] + 
  G[letterX[3, 11], x[4]]*G[letterX[4, 7], x[5]] + 
  G[letterX[1, 4], x[2]]*G[letterX[5, 1], x[6]] - 
  G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]] + 
  G[letterX[3, 11], x[4]]*G[letterX[5, 1], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]] - 
  G[letterX[4, 7], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[1, 4], x[2]]*G[letterX[5, 3], x[6]] - 
  G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]] + 
  G[letterX[3, 11], x[4]]*G[letterX[5, 3], x[6]] + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[4, 7], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[5, 5], x[6]] + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[3, 11], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[6, 1], x[7]] + 
  G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]] - 
  G[letterX[3, 11], x[4]]*G[letterX[6, 1], x[7]] - 
  G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]] + 
  G[letterX[4, 7], x[5]]*G[letterX[6, 1], x[7]] + 
  G[letterX[5, 1], x[6]]*G[letterX[6, 1], x[7]] + 
  G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] + 
  2*G[letterX[1, 4], x[2]]*G[letterX[7, 1], x[8]] - 
  2*G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]] + 
  2*G[letterX[3, 11], x[4]]*G[letterX[7, 1], x[8]] + 
  2*G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]] - 
  2*G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]] - 
  2*G[letterX[5, 1], x[6]]*G[letterX[7, 1], x[8]] - 
  2*G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]] + 
  2*G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] + 
  2*G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]] - 
  Pi*(I*G[letterX[1, 4], x[2]] - I*G[letterX[3, 2], x[4]] + 
    I*G[letterX[3, 11], x[4]] + I*G[letterX[4, 5], x[5]] - 
    I*G[letterX[4, 7], x[5]] - I*G[letterX[5, 1], x[6]] - 
    I*G[letterX[5, 3], x[6]] + I*G[letterX[5, 5], x[6]] + 
    I*G[letterX[6, 1], x[7]] - (2*I)*G[letterX[7, 1], x[8]] + 
    I*G[letterX[7, 2], x[8]]) - G[letterX[1, 4], x[2]]*
   G[letterX[7, 2], x[8]] + G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]] - 
  G[letterX[3, 11], x[4]]*G[letterX[7, 2], x[8]] - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[4, 7], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]] - 
  G[letterX[1, 4], letterX[1, 4], x[2]] - G[letterX[3, 2], letterX[3, 2], 
   x[4]] + G[letterX[3, 2], letterX[3, 11], x[4]] + 
  G[letterX[3, 11], letterX[3, 2], x[4]] - G[letterX[3, 11], letterX[3, 11], 
   x[4]] - G[letterX[4, 5], letterX[4, 5], x[5]] + 
  G[letterX[4, 5], letterX[4, 7], x[5]] + G[letterX[4, 7], letterX[4, 5], 
   x[5]] - G[letterX[4, 7], letterX[4, 7], x[5]] - 
  G[letterX[5, 1], letterX[5, 1], x[6]] - G[letterX[5, 1], letterX[5, 3], 
   x[6]] + G[letterX[5, 1], letterX[5, 5], x[6]] - 
  G[letterX[5, 3], letterX[5, 1], x[6]] - G[letterX[5, 3], letterX[5, 3], 
   x[6]] + G[letterX[5, 3], letterX[5, 5], x[6]] + 
  G[letterX[5, 5], letterX[5, 1], x[6]] + G[letterX[5, 5], letterX[5, 3], 
   x[6]] - G[letterX[5, 5], letterX[5, 5], x[6]] - 
  G[letterX[6, 1], letterX[6, 1], x[7]] - 
  4*G[letterX[7, 1], letterX[7, 1], x[8]] + 
  2*G[letterX[7, 1], letterX[7, 2], x[8]] + 
  2*G[letterX[7, 2], letterX[7, 1], x[8]] - G[letterX[7, 2], letterX[7, 2], 
   x[8]], (25*Pi^2)/12 + (2*I)*Pi*G[letterT[5, 1], x[1]] - 
  (2*I)*Pi*G[letterT[5, 7], x[1]] - G[letterX[3, 2], x[4]]*
   G[letterX[5, 1], x[6]] - G[letterT[5, 1], x[1]]*
   (G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 6], x[6]]) + G[letterT[5, 7], x[1]]*
   (G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 6], x[6]]) - Pi*((-2*I)*G[letterX[3, 2], x[4]] - 
    (2*I)*G[letterX[5, 1], x[6]] + (2*I)*G[letterX[5, 6], x[6]]) + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 6], x[6]] - 
  G[letterT[5, 1], letterT[5, 1], x[1]] + G[letterT[5, 1], letterT[5, 7], 
   x[1]] + G[letterT[5, 7], letterT[5, 1], x[1]] - 
  G[letterT[5, 7], letterT[5, 7], x[1]] - G[letterX[3, 2], letterX[3, 2], 
   x[4]] - G[letterX[5, 1], letterX[5, 1], x[6]] + 
  G[letterX[5, 1], letterX[5, 6], x[6]] + G[letterX[5, 6], letterX[5, 1], 
   x[6]] - G[letterX[5, 6], letterX[5, 6], x[6]], 
 (7*Pi^2)/12 - G[letterX[1, 2], x[2]]*G[letterX[3, 5], x[4]] + 
  G[letterX[1, 4], x[2]]*G[letterX[3, 5], x[4]] + 
  G[letterX[1, 2], x[2]]*G[letterX[3, 11], x[4]] - 
  G[letterX[1, 4], x[2]]*G[letterX[3, 11], x[4]] + 
  G[letterX[1, 2], x[2]]*G[letterX[5, 5], x[6]] - 
  G[letterX[1, 4], x[2]]*G[letterX[5, 5], x[6]] + 
  G[letterX[3, 5], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[3, 11], x[4]]*G[letterX[5, 5], x[6]] - 
  Pi*((-I)*G[letterX[1, 2], x[2]] + I*G[letterX[1, 4], x[2]] - 
    I*G[letterX[3, 5], x[4]] + I*G[letterX[3, 11], x[4]] + 
    I*G[letterX[5, 5], x[6]] - I*G[letterX[7, 2], x[8]]) - 
  G[letterX[1, 2], x[2]]*G[letterX[7, 2], x[8]] + 
  G[letterX[1, 4], x[2]]*G[letterX[7, 2], x[8]] - 
  G[letterX[3, 5], x[4]]*G[letterX[7, 2], x[8]] + 
  G[letterX[3, 11], x[4]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[1, 2], letterX[1, 2], x[2]] + G[letterX[1, 2], letterX[1, 4], 
   x[2]] + G[letterX[1, 4], letterX[1, 2], x[2]] - 
  G[letterX[1, 4], letterX[1, 4], x[2]] - G[letterX[3, 5], letterX[3, 5], 
   x[4]] + G[letterX[3, 5], letterX[3, 11], x[4]] + 
  G[letterX[3, 11], letterX[3, 5], x[4]] - G[letterX[3, 11], letterX[3, 11], 
   x[4]] - G[letterX[5, 5], letterX[5, 5], x[6]] - 
  G[letterX[7, 2], letterX[7, 2], x[8]], 
 (7*Pi^2)/12 - I*Pi*G[letterT[5, 3], x[1]] + I*Pi*G[letterT[5, 7], x[1]] - 
  G[letterT[5, 7], x[1]]*(G[letterX[5, 6], x[6]] - G[letterX[6, 2], x[7]]) - 
  Pi*((-I)*G[letterX[5, 6], x[6]] + I*G[letterX[6, 2], x[7]]) + 
  G[letterX[5, 6], x[6]]*G[letterX[6, 2], x[7]] - 
  G[letterT[5, 3], x[1]]*(-G[letterX[5, 6], x[6]] + G[letterX[6, 2], x[7]]) - 
  G[letterT[5, 3], letterT[5, 3], x[1]] + G[letterT[5, 3], letterT[5, 7], 
   x[1]] + G[letterT[5, 7], letterT[5, 3], x[1]] - 
  G[letterT[5, 7], letterT[5, 7], x[1]] - G[letterX[5, 6], letterX[5, 6], 
   x[6]] - G[letterX[6, 2], letterX[6, 2], x[7]], Pi^2/12, 
 (-11*Pi^2)/6 - (2*I)*Pi*G[letterT[3, 1], t3] + 
  (I/2)*Pi*G[letterT[3, 4], t3] - ((3*I)/2)*Pi*G[letterT[3, 7], t3] + 
  ((3*I)/2)*Pi*G[letterT[3, 8], t3] - (I/2)*Pi*G[letterT[3, 11], t3] - 
  (G[letterX[2, 9], x[3]]*G[letterX[3, 2], x[4]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[3, 2], x[4]])/2 + 
  G[letterX[2, 10], x[3]]*G[letterX[4, 2], x[5]] - 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 2], x[5]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 2], x[5]])/2 + 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 4], x[5]])/2 - 
  G[letterX[2, 10], x[3]]*G[letterX[4, 4], x[5]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 4], x[5]])/2 - 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 5], x[5]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 1], x[6]])/2 + 
  G[letterX[2, 10], x[3]]*G[letterX[5, 1], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[4, 2], x[5]]*G[letterX[5, 1], x[6]])/2 + 
  G[letterX[4, 3], x[5]]*G[letterX[5, 1], x[6]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[2, 10], x[3]]*G[letterX[5, 3], x[6]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[4, 2], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[4, 3], x[5]]*G[letterX[5, 3], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[4, 2], x[5]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 6], x[6]])/2 - 
  G[letterX[2, 10], x[3]]*G[letterX[5, 6], x[6]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[4, 2], x[5]]*G[letterX[5, 6], x[6]])/2 - 
  G[letterX[4, 3], x[5]]*G[letterX[5, 6], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 6], x[6]])/2 - 
  (G[letterX[2, 9], x[3]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[2, 10], x[3]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[4, 2], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[4, 3], x[5]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[2, 9], x[3]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterX[2, 10], x[3]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[4, 2], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterX[4, 3], x[5]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  Pi*(((-3*I)/2)*G[letterX[2, 9], x[3]] - I*G[letterX[2, 10], x[3]] + 
    (2*I)*G[letterX[2, 11], x[3]] + (I/2)*G[letterX[3, 2], x[4]] - 
    ((3*I)/2)*G[letterX[4, 2], x[5]] - I*G[letterX[4, 3], x[5]] + 
    (2*I)*G[letterX[4, 4], x[5]] + (I/2)*G[letterX[4, 5], x[5]] - 
    (2*I)*G[letterX[5, 1], x[6]] + (2*I)*G[letterX[5, 3], x[6]] + 
    (I/2)*G[letterX[5, 5], x[6]] + (2*I)*G[letterX[5, 6], x[6]] - 
    (2*I)*G[letterX[6, 1], x[7]] + (2*I)*G[letterX[7, 1], x[8]] - 
    ((5*I)/2)*G[letterX[7, 2], x[8]]) + G[letterX[2, 10], x[3]]*
   G[letterX[7, 2], x[8]] - (G[letterX[2, 11], x[3]]*G[letterX[7, 2], x[8]])/
   2 - (G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[4, 3], x[5]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[4, 4], x[5]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[5, 6], x[6]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  (-(G[letterT[3, 4], t3]*(G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
       G[letterX[4, 4], x[5]] - G[letterX[4, 5], x[5]] - 
       G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
       G[letterX[5, 5], x[6]] + G[letterX[5, 6], x[6]] - 
       G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]])) - 
    G[letterT[3, 7], t3]*(G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 4], x[5]] - G[letterX[4, 5], x[5]] - 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      G[letterX[5, 5], x[6]] + G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]]) + 
    G[letterT[3, 8], t3]*(G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 4], x[5]] - G[letterX[4, 5], x[5]] - 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      G[letterX[5, 5], x[6]] + G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]]) + 
    G[letterT[3, 11], t3]*(G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 4], x[5]] - G[letterX[4, 5], x[5]] - 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      G[letterX[5, 5], x[6]] + G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]]) - 
    G[letterT[3, 4], letterT[3, 1], t3] + G[letterT[3, 4], letterT[3, 4], 
     t3] + G[letterT[3, 4], letterT[3, 11], t3] - 
    G[letterT[3, 7], letterT[3, 1], t3] + G[letterT[3, 7], letterT[3, 4], 
     t3] + G[letterT[3, 7], letterT[3, 11], t3] + 
    G[letterT[3, 8], letterT[3, 1], t3] - G[letterT[3, 8], letterT[3, 4], 
     t3] - G[letterT[3, 8], letterT[3, 11], t3] + 
    G[letterT[3, 11], letterT[3, 1], t3] - G[letterT[3, 11], letterT[3, 4], 
     t3] - G[letterT[3, 11], letterT[3, 11], t3])/2 + 
  (-(G[letterT[3, 1], t3]*G[letterX[2, 9], x[3]]) + 
    G[letterT[3, 4], t3]*G[letterX[2, 9], x[3]] + 
    G[letterT[3, 1], t3]*G[letterX[3, 2], x[4]] - 
    G[letterT[3, 4], t3]*G[letterX[3, 2], x[4]] - 
    G[letterT[3, 1], t3]*G[letterX[4, 2], x[5]] + 
    G[letterT[3, 4], t3]*G[letterX[4, 2], x[5]] + 
    G[letterT[3, 1], t3]*G[letterX[4, 5], x[5]] - 
    G[letterT[3, 4], t3]*G[letterX[4, 5], x[5]] + 
    G[letterT[3, 1], t3]*G[letterX[5, 5], x[6]] - 
    G[letterT[3, 4], t3]*G[letterX[5, 5], x[6]] - 
    (G[letterT[3, 1], t3] - G[letterT[3, 4], t3])*G[letterX[7, 2], x[8]] - 
    G[letterT[3, 11], t3]*(G[letterX[2, 9], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 2], x[5]] - G[letterX[4, 5], x[5]] - 
      G[letterX[5, 5], x[6]] + G[letterX[7, 2], x[8]]) + 
    G[letterT[3, 1], letterT[3, 4], t3] - G[letterT[3, 1], letterT[3, 7], 
     t3] - G[letterT[3, 1], letterT[3, 8], t3] + 
    G[letterT[3, 1], letterT[3, 11], t3] - G[letterT[3, 4], letterT[3, 4], 
     t3] + G[letterT[3, 4], letterT[3, 7], t3] + 
    G[letterT[3, 4], letterT[3, 8], t3] - G[letterT[3, 4], letterT[3, 11], 
     t3] + G[letterT[3, 11], letterT[3, 4], t3] - 
    G[letterT[3, 11], letterT[3, 7], t3] - G[letterT[3, 11], letterT[3, 8], 
     t3] + G[letterT[3, 11], letterT[3, 11], t3])/2 + 
  G[letterX[2, 9], letterX[2, 11], x[3]]/2 + G[letterX[2, 10], letterX[2, 9], 
   x[3]] - G[letterX[2, 10], letterX[2, 11], x[3]] - 
  G[letterX[2, 11], letterX[2, 9], x[3]]/2 + 
  G[letterX[4, 2], letterX[4, 4], x[5]]/2 - 
  G[letterX[4, 2], letterX[4, 5], x[5]]/2 + G[letterX[4, 3], letterX[4, 2], 
   x[5]] - G[letterX[4, 3], letterX[4, 4], x[5]] - 
  G[letterX[4, 4], letterX[4, 2], x[5]]/2 + 
  G[letterX[4, 4], letterX[4, 5], x[5]]/2 - 
  G[letterX[4, 5], letterX[4, 2], x[5]]/2 + 
  G[letterX[4, 5], letterX[4, 4], x[5]]/2 - 
  G[letterX[5, 1], letterX[5, 5], x[6]]/2 + 
  G[letterX[5, 3], letterX[5, 5], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 1], x[6]]/2 + 
  G[letterX[5, 5], letterX[5, 3], x[6]]/2 + 
  G[letterX[5, 5], letterX[5, 6], x[6]]/2 + 
  G[letterX[5, 6], letterX[5, 5], x[6]]/2 - 
  G[letterX[7, 1], letterX[7, 2], x[8]]/2 - 
  G[letterX[7, 2], letterX[7, 1], x[8]]/2 + G[letterX[7, 2], letterX[7, 2], 
   x[8]], (-5*Pi^2)/6 - I*Pi*G[letterT[2, 5], t2] + 
  (I/2)*Pi*G[letterT[2, 6], t2] - (I/2)*Pi*G[letterT[2, 8], t2] + 
  (I/2)*Pi*G[letterT[2, 9], t2] - (I/2)*Pi*G[letterT[2, 11], t2] + 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 6], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[5, 6], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[4, 5], x[5]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[5, 3], x[6]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[5, 5], x[6]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[5, 6], x[6]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 6], x[6]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]])/2 - 
  Pi*((I/2)*G[letterX[1, 4], x[2]] + (I/2)*G[letterX[3, 11], x[4]] + 
    (I/2)*G[letterX[4, 5], x[5]] - (I/2)*G[letterX[4, 7], x[5]] - 
    (I/2)*G[letterX[5, 3], x[6]] - (I/2)*G[letterX[5, 5], x[6]] + 
    I*G[letterX[5, 6], x[6]] + (I/2)*G[letterX[6, 1], x[7]] - 
    ((3*I)/2)*G[letterX[6, 2], x[7]] + (I/2)*G[letterX[7, 1], x[8]] + 
    (I/2)*G[letterX[7, 2], x[8]]) + 
  (G[letterX[5, 6], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[6, 2], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  (-(G[letterT[2, 6], t2]*(-G[letterX[1, 4], x[2]] - G[letterX[3, 11], 
        x[4]] - G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
       G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] + 
       G[letterX[5, 6], x[6]] - G[letterX[6, 1], x[7]] + 
       2*G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]])) - 
    G[letterT[2, 8], t2]*(-G[letterX[1, 4], x[2]] - G[letterX[3, 11], x[4]] - 
      G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] + 
      G[letterX[5, 6], x[6]] - G[letterX[6, 1], x[7]] + 
      2*G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]]) + 
    G[letterT[2, 9], t2]*(-G[letterX[1, 4], x[2]] - G[letterX[3, 11], x[4]] - 
      G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] + 
      G[letterX[5, 6], x[6]] - G[letterX[6, 1], x[7]] + 
      2*G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]]) + 
    G[letterT[2, 11], t2]*(-G[letterX[1, 4], x[2]] - 
      G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 3], x[6]] - 
      G[letterX[5, 5], x[6]] + G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + 2*G[letterX[7, 1], x[8]] - 
      G[letterX[7, 2], x[8]]) - G[letterT[2, 6], letterT[2, 5], t2] + 
    G[letterT[2, 6], letterT[2, 6], t2] + G[letterT[2, 6], letterT[2, 11], 
     t2] - G[letterT[2, 8], letterT[2, 5], t2] + 
    G[letterT[2, 8], letterT[2, 6], t2] + G[letterT[2, 8], letterT[2, 11], 
     t2] + G[letterT[2, 9], letterT[2, 5], t2] - 
    G[letterT[2, 9], letterT[2, 6], t2] - G[letterT[2, 9], letterT[2, 11], 
     t2] + G[letterT[2, 11], letterT[2, 5], t2] - 
    G[letterT[2, 11], letterT[2, 6], t2] - G[letterT[2, 11], letterT[2, 11], 
     t2])/2 + (-(G[letterT[2, 5], t2]*(-G[letterX[1, 4], x[2]] - 
       G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
       G[letterX[4, 7], x[5]] + G[letterX[5, 3], x[6]] - 
       G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
       G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
       G[letterX[7, 2], x[8]])) + G[letterT[2, 6], t2]*
     (-G[letterX[1, 4], x[2]] - G[letterX[3, 11], x[4]] - 
      G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]]) - 
    G[letterT[2, 11], t2]*(-G[letterX[1, 4], x[2]] - 
      G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 3], x[6]] - 
      G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
      G[letterX[7, 2], x[8]]) + G[letterT[2, 5], letterT[2, 6], t2] - 
    G[letterT[2, 5], letterT[2, 8], t2] - G[letterT[2, 5], letterT[2, 9], 
     t2] + G[letterT[2, 5], letterT[2, 11], t2] - 
    G[letterT[2, 6], letterT[2, 6], t2] + G[letterT[2, 6], letterT[2, 8], 
     t2] + G[letterT[2, 6], letterT[2, 9], t2] - 
    G[letterT[2, 6], letterT[2, 11], t2] + G[letterT[2, 11], letterT[2, 6], 
     t2] - G[letterT[2, 11], letterT[2, 8], t2] - 
    G[letterT[2, 11], letterT[2, 9], t2] + G[letterT[2, 11], letterT[2, 11], 
     t2])/2 - G[letterX[5, 3], letterX[5, 6], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 6], x[6]]/2 - 
  G[letterX[5, 6], letterX[5, 3], x[6]]/2 + 
  G[letterX[5, 6], letterX[5, 5], x[6]]/2 - 
  G[letterX[6, 1], letterX[6, 2], x[7]]/2 - 
  G[letterX[6, 2], letterX[6, 1], x[7]]/2 + G[letterX[6, 2], letterX[6, 2], 
   x[7]] - G[letterX[7, 1], letterX[7, 1], x[8]] + 
  G[letterX[7, 1], letterX[7, 2], x[8]]/2 + 
  G[letterX[7, 2], letterX[7, 1], x[8]]/2, 
 (-5*Pi^2)/6 - (I/2)*Pi*G[letterT[4, 5], t4] - 
  (I/2)*Pi*G[letterT[4, 6], t4] + I*Pi*G[letterT[4, 9], t4] - 
  I*Pi*G[letterT[4, 10], t4] + (I/2)*Pi*G[letterT[4, 13], t4] - 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 2], x[4]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[3, 2], x[4]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[3, 5], x[4]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 11], x[4]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[4, 5], x[5]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 7], x[5]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 7], x[5]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 6], x[6]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 6], x[6]])/2 - 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 6], x[6]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[5, 6], x[6]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[4, 5], x[5]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]])/2 + 
  (G[letterX[5, 3], x[6]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[5, 5], x[6]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[5, 6], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[6, 2], x[7]]*G[letterX[7, 1], x[8]])/2 - 
  Pi*((-1/2*I)*G[letterX[1, 2], x[2]] - (I/2)*G[letterX[1, 4], x[2]] + 
    I*G[letterX[3, 2], x[4]] - (I/2)*G[letterX[3, 5], x[4]] - 
    (I/2)*G[letterX[3, 11], x[4]] - I*G[letterX[4, 5], x[5]] + 
    I*G[letterX[4, 7], x[5]] + I*G[letterX[5, 1], x[6]] - 
    I*G[letterX[5, 3], x[6]] + (I/2)*G[letterX[5, 5], x[6]] + 
    (I/2)*G[letterX[5, 6], x[6]] - I*G[letterX[6, 1], x[7]] - 
    (I/2)*G[letterX[6, 2], x[7]] + I*G[letterX[7, 1], x[8]] - 
    (I/2)*G[letterX[7, 2], x[8]]) + 
  (G[letterX[1, 2], x[2]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[1, 4], x[2]]*G[letterX[7, 2], x[8]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[3, 11], x[4]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[5, 6], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[6, 2], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterT[4, 5], t4]*(-G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]] - 
      G[letterX[7, 2], x[8]]) - G[letterT[4, 9], t4]*
     (-G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]] - 
      G[letterX[7, 2], x[8]]) + G[letterT[4, 10], t4]*
     (-G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 5], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]] - 
      G[letterX[7, 2], x[8]]) - G[letterT[4, 5], letterT[4, 6], t4] + 
    G[letterT[4, 5], letterT[4, 9], t4] + G[letterT[4, 5], letterT[4, 10], 
     t4] - G[letterT[4, 5], letterT[4, 13], t4] + 
    G[letterT[4, 9], letterT[4, 6], t4] - G[letterT[4, 9], letterT[4, 9], 
     t4] - G[letterT[4, 9], letterT[4, 10], t4] + 
    G[letterT[4, 9], letterT[4, 13], t4] - G[letterT[4, 10], letterT[4, 6], 
     t4] + G[letterT[4, 10], letterT[4, 9], t4] + 
    G[letterT[4, 10], letterT[4, 10], t4] - G[letterT[4, 10], letterT[4, 13], 
     t4])/2 + (-(G[letterT[4, 6], t4]*(-G[letterX[1, 2], x[2]] + 
       G[letterX[3, 2], x[4]] - G[letterX[3, 5], x[4]] - 
       G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
       G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
       G[letterX[5, 6], x[6]] - G[letterX[6, 1], x[7]] + 
       G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
       2*G[letterX[7, 2], x[8]])) + G[letterT[4, 9], t4]*
     (-G[letterX[1, 2], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) - 
    G[letterT[4, 10], t4]*(-G[letterX[1, 2], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) + 
    G[letterT[4, 13], t4]*(-G[letterX[1, 2], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[5, 6], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) + 
    G[letterT[4, 6], letterT[4, 5], t4] - G[letterT[4, 6], letterT[4, 9], 
     t4] - G[letterT[4, 6], letterT[4, 10], t4] - 
    G[letterT[4, 9], letterT[4, 5], t4] + G[letterT[4, 9], letterT[4, 9], 
     t4] + G[letterT[4, 9], letterT[4, 10], t4] + 
    G[letterT[4, 10], letterT[4, 5], t4] - G[letterT[4, 10], letterT[4, 9], 
     t4] - G[letterT[4, 10], letterT[4, 10], t4] - 
    G[letterT[4, 13], letterT[4, 5], t4] + G[letterT[4, 13], letterT[4, 9], 
     t4] + G[letterT[4, 13], letterT[4, 10], t4])/2 + 
  G[letterX[1, 2], letterX[1, 4], x[2]]/2 - 
  G[letterX[1, 4], letterX[1, 2], x[2]]/2 + 
  G[letterX[3, 2], letterX[3, 5], x[4]]/2 - 
  G[letterX[3, 2], letterX[3, 11], x[4]]/2 - 
  G[letterX[3, 5], letterX[3, 2], x[4]]/2 + 
  G[letterX[3, 5], letterX[3, 11], x[4]]/2 + 
  G[letterX[3, 11], letterX[3, 2], x[4]]/2 - 
  G[letterX[3, 11], letterX[3, 5], x[4]]/2 - 
  G[letterX[5, 1], letterX[5, 5], x[6]]/2 + 
  G[letterX[5, 1], letterX[5, 6], x[6]]/2 + 
  G[letterX[5, 3], letterX[5, 5], x[6]]/2 - 
  G[letterX[5, 3], letterX[5, 6], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 1], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 3], x[6]]/2 + 
  G[letterX[5, 5], letterX[5, 6], x[6]]/2 + 
  G[letterX[5, 6], letterX[5, 1], x[6]]/2 + 
  G[letterX[5, 6], letterX[5, 3], x[6]]/2 - 
  G[letterX[5, 6], letterX[5, 5], x[6]]/2 + 
  G[letterX[6, 1], letterX[6, 2], x[7]]/2 + 
  G[letterX[6, 2], letterX[6, 1], x[7]]/2 + 
  G[letterX[7, 1], letterX[7, 2], x[8]]/2 + 
  G[letterX[7, 2], letterX[7, 1], x[8]]/2 - G[letterX[7, 2], letterX[7, 2], 
   x[8]], -1/3*Pi^2 - (G[letterX[1, 2], x[2]]*G[letterX[3, 2], x[4]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[3, 2], x[4]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[3, 5], x[4]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 11], x[4]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[4, 5], x[5]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 7], x[5]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 7], x[5]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[1, 4], x[2]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[3, 11], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 5], x[6]])/2 + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 5], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]])/2 - 
  Pi*((-1/2*I)*G[letterX[1, 2], x[2]] + (I/2)*G[letterX[3, 2], x[4]] - 
    (I/2)*G[letterX[3, 5], x[4]] - (I/2)*G[letterX[4, 5], x[5]] + 
    (I/2)*G[letterX[4, 7], x[5]] + (I/2)*G[letterX[5, 1], x[6]] - 
    (I/2)*G[letterX[5, 3], x[6]] - (I/2)*G[letterX[6, 1], x[7]]) + 
  (G[letterX[1, 2], x[2]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[1, 4], x[2]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[3, 11], x[4]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[1, 2], x[2]]*G[letterX[7, 1], x[8]] + 
  G[letterX[1, 4], x[2]]*G[letterX[7, 1], x[8]] - 
  G[letterX[3, 5], x[4]]*G[letterX[7, 1], x[8]] + 
  G[letterX[3, 11], x[4]]*G[letterX[7, 1], x[8]] - 
  G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[1, 2], x[2]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[1, 4], x[2]]*G[letterX[7, 2], x[8]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[3, 11], x[4]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[1, 2], letterX[1, 4], x[2]]/2 - 
  G[letterX[1, 4], letterX[1, 2], x[2]]/2 + 
  G[letterX[3, 2], letterX[3, 5], x[4]]/2 - 
  G[letterX[3, 2], letterX[3, 11], x[4]]/2 - 
  G[letterX[3, 5], letterX[3, 2], x[4]]/2 + 
  G[letterX[3, 5], letterX[3, 11], x[4]]/2 + 
  G[letterX[3, 11], letterX[3, 2], x[4]]/2 - 
  G[letterX[3, 11], letterX[3, 5], x[4]]/2 - 
  G[letterX[5, 1], letterX[5, 5], x[6]]/2 + 
  G[letterX[5, 3], letterX[5, 5], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 1], x[6]]/2 - 
  G[letterX[5, 5], letterX[5, 3], x[6]]/2 + G[letterX[7, 2], letterX[7, 1], 
   x[8]] - G[letterX[7, 2], letterX[7, 2], x[8]], 
 (-4*Pi^2)/3 - (I/2)*Pi*G[letterT[1, 2], t1] - I*Pi*G[letterT[1, 3], t1] - 
  ((3*I)/2)*Pi*G[letterT[1, 6], t1] + (I/2)*Pi*G[letterT[1, 8], t1] + 
  I*Pi*G[letterT[1, 9], t1] + (G[letterX[3, 2], x[4]]*G[letterX[5, 6], x[6]])/
   2 - Pi*((I/2)*G[letterX[3, 2], x[4]] + (I/2)*G[letterX[5, 1], x[6]] - 
    I*G[letterX[5, 3], x[6]] + ((3*I)/2)*G[letterX[5, 6], x[6]] - 
    (2*I)*G[letterX[6, 2], x[7]]) - 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 2], x[7]])/2 - 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]])/2 + 
  G[letterX[5, 3], x[6]]*G[letterX[6, 2], x[7]] - 
  (G[letterX[5, 6], x[6]]*G[letterX[6, 2], x[7]])/2 + 
  (-((-G[letterT[1, 6], t1] + G[letterT[1, 8], t1])*G[letterX[5, 6], x[6]]) - 
    G[letterT[1, 6], t1]*G[letterX[6, 2], x[7]] + 
    G[letterT[1, 8], t1]*G[letterX[6, 2], x[7]] - 
    G[letterT[1, 2], t1]*(-G[letterX[5, 6], x[6]] + G[letterX[6, 2], x[7]]) - 
    G[letterT[1, 2], letterT[1, 3], t1] + G[letterT[1, 2], letterT[1, 6], 
     t1] - G[letterT[1, 2], letterT[1, 9], t1] - 
    G[letterT[1, 6], letterT[1, 3], t1] + G[letterT[1, 6], letterT[1, 6], 
     t1] - G[letterT[1, 6], letterT[1, 9], t1] + 
    G[letterT[1, 8], letterT[1, 3], t1] - G[letterT[1, 8], letterT[1, 6], 
     t1] + G[letterT[1, 8], letterT[1, 9], t1])/2 + 
  (G[letterT[1, 3], t1]*(G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
      G[letterX[5, 6], x[6]]) + G[letterT[1, 6], t1]*
     (G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
      G[letterX[5, 6], x[6]]) - G[letterT[1, 9], t1]*
     (G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
      G[letterX[5, 6], x[6]]) + G[letterT[1, 3], letterT[1, 2], t1] - 
    G[letterT[1, 3], letterT[1, 6], t1] + G[letterT[1, 3], letterT[1, 8], 
     t1] + G[letterT[1, 6], letterT[1, 2], t1] - 
    G[letterT[1, 6], letterT[1, 6], t1] + G[letterT[1, 6], letterT[1, 8], 
     t1] - G[letterT[1, 9], letterT[1, 2], t1] + 
    G[letterT[1, 9], letterT[1, 6], t1] - G[letterT[1, 9], letterT[1, 8], 
     t1])/2 + G[letterX[5, 1], letterX[5, 6], x[6]]/2 - 
  G[letterX[5, 3], letterX[5, 6], x[6]] + 
  G[letterX[5, 6], letterX[5, 1], x[6]]/2 + G[letterX[6, 2], letterX[6, 2], 
   x[7]], Pi^2/6 - (2*I)*Pi*G[letterT[5, 12], x[1]] + 
  ((5*I)/2)*Pi*G[letterT[5, 13], x[1]] - (I/2)*Pi*G[letterT[5, 16], x[1]] - 
  G[letterX[1, 5], x[2]]*G[letterX[2, 9], x[3]] + 
  G[letterX[1, 9], x[2]]*G[letterX[2, 11], x[3]] + 
  G[letterX[1, 5], x[2]]*G[letterX[3, 2], x[4]] - 
  G[letterX[1, 9], x[2]]*G[letterX[3, 2], x[4]] - 
  G[letterX[2, 2], x[3]]*G[letterX[3, 2], x[4]] + 
  G[letterX[2, 5], x[3]]*G[letterX[3, 2], x[4]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[3, 2], x[4]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[3, 2], x[4]])/2 - 
  G[letterX[1, 5], x[2]]*G[letterX[3, 11], x[4]] + 
  G[letterX[1, 9], x[2]]*G[letterX[3, 11], x[4]] + 
  G[letterX[2, 2], x[3]]*G[letterX[3, 11], x[4]] - 
  G[letterX[2, 5], x[3]]*G[letterX[3, 11], x[4]] - 
  G[letterX[1, 5], x[2]]*G[letterX[4, 2], x[5]] - 
  G[letterX[2, 5], x[3]]*G[letterX[4, 2], x[5]] + 
  G[letterX[2, 7], x[3]]*G[letterX[4, 2], x[5]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 2], x[5]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 2], x[5]])/2 + 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 2], x[5]])/2 - 
  G[letterX[3, 10], x[4]]*G[letterX[4, 2], x[5]] + 
  G[letterX[1, 9], x[2]]*G[letterX[4, 4], x[5]] + 
  G[letterX[2, 2], x[3]]*G[letterX[4, 4], x[5]] - 
  G[letterX[2, 7], x[3]]*G[letterX[4, 4], x[5]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 4], x[5]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 4], x[5]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 4], x[5]])/2 + 
  G[letterX[3, 7], x[4]]*G[letterX[4, 4], x[5]] - 
  G[letterX[2, 9], x[3]]*G[letterX[4, 5], x[5]] + 
  G[letterX[2, 11], x[3]]*G[letterX[4, 5], x[5]] + 
  G[letterX[1, 5], x[2]]*G[letterX[4, 7], x[5]] - 
  G[letterX[1, 9], x[2]]*G[letterX[4, 7], x[5]] - 
  G[letterX[2, 2], x[3]]*G[letterX[4, 7], x[5]] + 
  G[letterX[2, 5], x[3]]*G[letterX[4, 7], x[5]] - 
  G[letterX[3, 7], x[4]]*G[letterX[4, 7], x[5]] + 
  G[letterX[3, 10], x[4]]*G[letterX[4, 7], x[5]] - 
  G[letterX[1, 9], x[2]]*G[letterX[5, 1], x[6]] - 
  G[letterX[2, 2], x[3]]*G[letterX[5, 1], x[6]] + 
  G[letterX[2, 7], x[3]]*G[letterX[5, 1], x[6]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  G[letterX[3, 7], x[4]]*G[letterX[5, 1], x[6]] - 
  G[letterX[4, 4], x[5]]*G[letterX[5, 1], x[6]] - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]] + 
  2*G[letterX[4, 7], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[1, 5], x[2]]*G[letterX[5, 3], x[6]] + 
  G[letterX[2, 5], x[3]]*G[letterX[5, 3], x[6]] - 
  G[letterX[2, 7], x[3]]*G[letterX[5, 3], x[6]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[3, 10], x[4]]*G[letterX[5, 3], x[6]] + 
  (3*G[letterX[4, 2], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[4, 4], x[5]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]] - 
  2*G[letterX[4, 7], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[2, 9], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 11], x[3]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 2], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 4], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[1, 5], x[2]]*G[letterX[6, 1], x[7]] - 
  G[letterX[2, 5], x[3]]*G[letterX[6, 1], x[7]] + 
  G[letterX[2, 7], x[3]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[3, 10], x[4]]*G[letterX[6, 1], x[7]] - 
  (3*G[letterX[4, 2], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]] + 
  2*G[letterX[4, 7], x[5]]*G[letterX[6, 1], x[7]] + 
  (3*G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] + 
  G[letterX[1, 5], x[2]]*G[letterX[6, 2], x[7]] + 
  G[letterX[2, 5], x[3]]*G[letterX[6, 2], x[7]] - 
  G[letterX[2, 7], x[3]]*G[letterX[6, 2], x[7]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 2], x[7]])/2 + 
  G[letterX[3, 10], x[4]]*G[letterX[6, 2], x[7]] + 
  G[letterX[4, 2], x[5]]*G[letterX[6, 2], x[7]] + 
  G[letterX[4, 5], x[5]]*G[letterX[6, 2], x[7]] - 
  2*G[letterX[4, 7], x[5]]*G[letterX[6, 2], x[7]] - 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]])/2 - 
  G[letterX[5, 3], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[5, 5], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[1, 5], x[2]]*G[letterX[7, 1], x[8]] - 
  G[letterX[1, 9], x[2]]*G[letterX[7, 1], x[8]] - 
  G[letterX[2, 2], x[3]]*G[letterX[7, 1], x[8]] + 
  G[letterX[2, 5], x[3]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterX[3, 7], x[4]]*G[letterX[7, 1], x[8]] + 
  G[letterX[3, 10], x[4]]*G[letterX[7, 1], x[8]] + 
  (3*G[letterX[4, 2], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  (3*G[letterX[4, 4], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  (3*G[letterX[5, 1], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (3*G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]])/2 + 
  (3*G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]])/2 - 
  (3*G[letterX[6, 2], x[7]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterT[5, 7], x[1]]*(-G[letterX[1, 4], x[2]] - G[letterX[2, 9], x[3]] + 
    G[letterX[3, 2], x[4]] - G[letterX[3, 11], x[4]] - 
    G[letterX[4, 2], x[5]] + G[letterX[4, 7], x[5]] + 
    G[letterX[5, 3], x[6]] - G[letterX[6, 1], x[7]] + 
    G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
    2*G[letterX[7, 2], x[8]]) - Pi*((2*I)*G[letterX[1, 5], x[2]] - 
    (2*I)*G[letterX[1, 9], x[2]] - (2*I)*G[letterX[2, 2], x[3]] + 
    (2*I)*G[letterX[2, 5], x[3]] - ((5*I)/2)*G[letterX[2, 9], x[3]] + 
    ((5*I)/2)*G[letterX[2, 11], x[3]] - (2*I)*G[letterX[3, 7], x[4]] + 
    (2*I)*G[letterX[3, 10], x[4]] - (I/2)*G[letterX[4, 2], x[5]] + 
    (I/2)*G[letterX[4, 4], x[5]] - (I/2)*G[letterX[5, 1], x[6]] + 
    (I/2)*G[letterX[5, 3], x[6]] - (I/2)*G[letterX[6, 1], x[7]] + 
    (I/2)*G[letterX[6, 2], x[7]] - (I/2)*G[letterX[7, 2], x[8]]) - 
  2*G[letterX[1, 5], x[2]]*G[letterX[7, 2], x[8]] + 
  G[letterX[1, 9], x[2]]*G[letterX[7, 2], x[8]] + 
  G[letterX[2, 2], x[3]]*G[letterX[7, 2], x[8]] - 
  2*G[letterX[2, 5], x[3]]*G[letterX[7, 2], x[8]] + 
  G[letterX[2, 7], x[3]]*G[letterX[7, 2], x[8]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[3, 7], x[4]]*G[letterX[7, 2], x[8]] - 
  2*G[letterX[3, 10], x[4]]*G[letterX[7, 2], x[8]] - 
  (3*G[letterX[4, 2], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] + 
  2*G[letterX[4, 7], x[5]]*G[letterX[7, 2], x[8]] + 
  (3*G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  (3*G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[6, 2], x[7]]*G[letterX[7, 2], x[8]] - 
  G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] - G[letterX[2, 11], x[3]] + 
    G[letterX[4, 2], x[5]] - G[letterX[4, 4], x[5]] + 
    G[letterX[5, 1], x[6]] - G[letterX[5, 3], x[6]] + 
    G[letterX[6, 1], x[7]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) + G[letterT[5, 8], x[1]]*
   (G[letterX[2, 9], x[3]] - G[letterX[2, 11], x[3]] + 
    G[letterX[4, 2], x[5]] - G[letterX[4, 4], x[5]] + 
    G[letterX[5, 1], x[6]] - G[letterX[5, 3], x[6]] + 
    G[letterX[6, 1], x[7]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 12], x[1]]*
   (G[letterX[1, 4], x[2]] + G[letterX[2, 9], x[3]] - 
    G[letterX[3, 2], x[4]] + G[letterX[3, 11], x[4]] + 
    G[letterX[4, 2], x[5]] - G[letterX[4, 7], x[5]] - 
    G[letterX[5, 3], x[6]] + G[letterX[6, 1], x[7]] - 
    G[letterX[6, 2], x[7]] - G[letterX[7, 1], x[8]] + 
    2*G[letterX[7, 2], x[8]]) + 
  (-(G[letterT[5, 1], x[1]]*(G[letterX[2, 9], x[3]] - 
       G[letterX[2, 11], x[3]] + G[letterX[4, 2], x[5]] - 
       G[letterX[4, 4], x[5]] + G[letterX[5, 1], x[6]] - 
       G[letterX[5, 3], x[6]] + G[letterX[6, 1], x[7]] - 
       G[letterX[6, 2], x[7]] + G[letterX[7, 2], x[8]])) + 
    G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] - 
      G[letterX[2, 11], x[3]] + G[letterX[4, 2], x[5]] - 
      G[letterX[4, 4], x[5]] + G[letterX[5, 1], x[6]] - 
      G[letterX[5, 3], x[6]] + G[letterX[6, 1], x[7]] - 
      G[letterX[6, 2], x[7]] + G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 1], letterT[5, 13], x[1]] + G[letterT[5, 1], letterT[5, 16], 
     x[1]] + G[letterT[5, 7], letterT[5, 13], x[1]] - 
    G[letterT[5, 7], letterT[5, 16], x[1]])/2 + 
  G[letterT[5, 8], letterT[5, 13], x[1]] - G[letterT[5, 8], letterT[5, 16], 
   x[1]] - G[letterT[5, 12], letterT[5, 13], x[1]] + 
  G[letterT[5, 12], letterT[5, 16], x[1]] + 
  (-(G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] + 
       G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
       G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
       2*G[letterX[4, 5], x[5]] + G[letterX[5, 3], x[6]] - 
       2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
       G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]])) + 
    G[letterT[5, 13], x[1]]*(G[letterX[2, 9], x[3]] + 
      G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
      2*G[letterX[4, 5], x[5]] + G[letterX[5, 3], x[6]] - 
      2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]]) + 
    G[letterT[5, 7], letterT[5, 1], x[1]] - G[letterT[5, 7], letterT[5, 13], 
     x[1]] - G[letterT[5, 13], letterT[5, 1], x[1]] + 
    G[letterT[5, 13], letterT[5, 13], x[1]])/2 + 
  (G[letterT[5, 7], x[1]]*(-2*G[letterX[1, 4], x[2]] + 
      G[letterX[3, 2], x[4]] - 2*G[letterX[3, 11], x[4]] - 
      2*G[letterX[4, 5], x[5]] + 2*G[letterX[4, 7], x[5]] + 
      G[letterX[5, 1], x[6]] + 2*G[letterX[5, 3], x[6]] - 
      2*G[letterX[5, 5], x[6]] - 2*G[letterX[6, 1], x[7]] + 
      G[letterX[6, 2], x[7]] + 3*G[letterX[7, 1], x[8]] - 
      2*G[letterX[7, 2], x[8]]) - G[letterT[5, 16], x[1]]*
     (-2*G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] - 
      2*G[letterX[3, 11], x[4]] - 2*G[letterX[4, 5], x[5]] + 
      2*G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      2*G[letterX[5, 3], x[6]] - 2*G[letterX[5, 5], x[6]] - 
      2*G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      3*G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 7], letterT[5, 1], x[1]] + G[letterT[5, 7], letterT[5, 16], 
     x[1]] + G[letterT[5, 16], letterT[5, 1], x[1]] - 
    G[letterT[5, 16], letterT[5, 16], x[1]])/2 - 
  G[letterX[1, 5], letterX[1, 4], x[2]] + G[letterX[1, 9], letterX[1, 4], 
   x[2]] + G[letterX[2, 2], letterX[2, 11], x[3]] - 
  G[letterX[2, 5], letterX[2, 9], x[3]] + G[letterX[2, 7], letterX[2, 9], 
   x[3]] - G[letterX[2, 7], letterX[2, 11], x[3]] + 
  G[letterX[2, 9], letterX[2, 9], x[3]]/2 + 
  G[letterX[2, 9], letterX[2, 11], x[3]]/2 - 
  G[letterX[2, 11], letterX[2, 9], x[3]]/2 - 
  G[letterX[2, 11], letterX[2, 11], x[3]]/2 - G[letterX[3, 7], letterX[3, 2], 
   x[4]] + G[letterX[3, 7], letterX[3, 11], x[4]] + 
  G[letterX[3, 10], letterX[3, 2], x[4]] - G[letterX[3, 10], letterX[3, 11], 
   x[4]] - G[letterX[4, 2], letterX[4, 2], x[5]]/2 + 
  G[letterX[4, 2], letterX[4, 4], x[5]]/2 - G[letterX[4, 2], letterX[4, 5], 
   x[5]] + G[letterX[4, 2], letterX[4, 7], x[5]] - 
  G[letterX[4, 4], letterX[4, 2], x[5]]/2 + 
  G[letterX[4, 4], letterX[4, 4], x[5]]/2 + G[letterX[4, 4], letterX[4, 5], 
   x[5]] - G[letterX[4, 4], letterX[4, 7], x[5]] - 
  G[letterX[4, 5], letterX[4, 2], x[5]] + G[letterX[4, 5], letterX[4, 4], 
   x[5]] + 2*G[letterX[4, 7], letterX[4, 2], x[5]] - 
  2*G[letterX[4, 7], letterX[4, 4], x[5]] + 
  (3*G[letterX[5, 1], letterX[5, 1], x[6]])/2 - 
  G[letterX[5, 1], letterX[5, 5], x[6]] - 
  (3*G[letterX[5, 3], letterX[5, 3], x[6]])/2 + 
  G[letterX[5, 3], letterX[5, 5], x[6]] - G[letterX[5, 5], letterX[5, 1], 
   x[6]] + G[letterX[5, 5], letterX[5, 3], x[6]] - 
  (3*G[letterX[6, 1], letterX[6, 1], x[7]])/2 + 
  G[letterX[6, 1], letterX[6, 2], x[7]] + G[letterX[6, 2], letterX[6, 1], 
   x[7]] - G[letterX[6, 2], letterX[6, 2], x[7]]/2 + 
  (3*G[letterX[7, 1], letterX[7, 2], x[8]])/2 + 
  (3*G[letterX[7, 2], letterX[7, 1], x[8]])/2 - 
  (3*G[letterX[7, 2], letterX[7, 2], x[8]])/2, 
 (23*Pi^2)/24 - I*Pi*G[letterT[5, 9], x[1]] - 
  (2*I)*Pi*G[letterT[5, 12], x[1]] + (2*I)*Pi*G[letterT[5, 13], x[1]] + 
  I*Pi*G[letterT[5, 16], x[1]] + G[letterX[1, 2], x[2]]*
   G[letterX[2, 9], x[3]] - G[letterX[1, 5], x[2]]*G[letterX[2, 9], x[3]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 2], x[4]])/2 + 
  G[letterX[1, 5], x[2]]*G[letterX[3, 2], x[4]] + 
  G[letterX[2, 5], x[3]]*G[letterX[3, 2], x[4]] - 
  G[letterX[2, 9], x[3]]*G[letterX[3, 2], x[4]] + 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 5], x[4]])/2 + 
  G[letterX[2, 9], x[3]]*G[letterX[3, 5], x[4]] - 
  G[letterX[1, 5], x[2]]*G[letterX[3, 11], x[4]] - 
  G[letterX[2, 5], x[3]]*G[letterX[3, 11], x[4]] + 
  G[letterX[1, 2], x[2]]*G[letterX[4, 2], x[5]] - 
  G[letterX[1, 5], x[2]]*G[letterX[4, 2], x[5]] - 
  G[letterX[2, 5], x[3]]*G[letterX[4, 2], x[5]] - 
  G[letterX[2, 6], x[3]]*G[letterX[4, 2], x[5]] + 
  2*G[letterX[2, 9], x[3]]*G[letterX[4, 2], x[5]] + 
  G[letterX[3, 5], x[4]]*G[letterX[4, 2], x[5]] - 
  G[letterX[3, 10], x[4]]*G[letterX[4, 2], x[5]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 5], x[5]])/2 + 
  G[letterX[2, 6], x[3]]*G[letterX[4, 5], x[5]] - 
  G[letterX[2, 9], x[3]]*G[letterX[4, 5], x[5]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 7], x[5]])/2 + 
  G[letterX[1, 5], x[2]]*G[letterX[4, 7], x[5]] + 
  G[letterX[2, 5], x[3]]*G[letterX[4, 7], x[5]] - 
  G[letterX[2, 9], x[3]]*G[letterX[4, 7], x[5]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 7], x[5]])/2 + 
  G[letterX[3, 10], x[4]]*G[letterX[4, 7], x[5]] + 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 1], x[6]])/2 - 
  G[letterX[2, 6], x[3]]*G[letterX[5, 1], x[6]] + 
  G[letterX[2, 9], x[3]]*G[letterX[5, 1], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 1], x[6]])/2 + 
  G[letterX[4, 2], x[5]]*G[letterX[5, 1], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]])/2 - 
  G[letterX[4, 6], x[5]]*G[letterX[5, 1], x[6]] - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[1, 5], x[2]]*G[letterX[5, 3], x[6]] + 
  G[letterX[2, 5], x[3]]*G[letterX[5, 3], x[6]] - 
  G[letterX[2, 9], x[3]]*G[letterX[5, 3], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[3, 10], x[4]]*G[letterX[5, 3], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[1, 2], x[2]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 6], x[3]]*G[letterX[5, 5], x[6]] - 
  2*G[letterX[2, 9], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[3, 5], x[4]]*G[letterX[5, 5], x[6]] - 
  2*G[letterX[4, 2], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 6], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]] + 
  (G[letterX[1, 2], x[2]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[1, 5], x[2]]*G[letterX[6, 1], x[7]] - 
  G[letterX[2, 5], x[3]]*G[letterX[6, 1], x[7]] + 
  G[letterX[2, 9], x[3]]*G[letterX[6, 1], x[7]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[3, 10], x[4]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[1, 2], x[2]]*G[letterX[6, 2], x[7]] + 
  G[letterX[1, 5], x[2]]*G[letterX[6, 2], x[7]] + 
  G[letterX[2, 5], x[3]]*G[letterX[6, 2], x[7]] + 
  G[letterX[2, 6], x[3]]*G[letterX[6, 2], x[7]] - 
  2*G[letterX[2, 9], x[3]]*G[letterX[6, 2], x[7]] - 
  G[letterX[3, 5], x[4]]*G[letterX[6, 2], x[7]] + 
  G[letterX[3, 10], x[4]]*G[letterX[6, 2], x[7]] - 
  G[letterX[4, 2], x[5]]*G[letterX[6, 2], x[7]] + 
  G[letterX[4, 6], x[5]]*G[letterX[6, 2], x[7]] - 
  G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[5, 4], x[6]]*G[letterX[6, 2], x[7]] + 
  G[letterX[5, 5], x[6]]*G[letterX[6, 2], x[7]] - 
  Pi*((-I)*G[letterX[1, 2], x[2]] + (2*I)*G[letterX[1, 5], x[2]] + 
    (2*I)*G[letterX[2, 5], x[3]] + I*G[letterX[2, 6], x[3]] - 
    (2*I)*G[letterX[2, 9], x[3]] - I*G[letterX[3, 2], x[4]] - 
    I*G[letterX[3, 5], x[4]] + (2*I)*G[letterX[3, 10], x[4]] + 
    I*G[letterX[4, 6], x[5]] - I*G[letterX[4, 7], x[5]] - 
    I*G[letterX[5, 1], x[6]] - I*G[letterX[5, 3], x[6]] + 
    I*G[letterX[5, 4], x[6]] + I*G[letterX[5, 5], x[6]] + 
    I*G[letterX[6, 1], x[7]] - I*G[letterX[6, 2], x[7]] + 
    I*G[letterX[6, 3], x[7]]) - 
  (G[letterX[1, 2], x[2]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterX[1, 5], x[2]]*G[letterX[7, 1], x[8]] + 
  G[letterX[2, 5], x[3]]*G[letterX[7, 1], x[8]] - 
  G[letterX[2, 9], x[3]]*G[letterX[7, 1], x[8]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterX[3, 10], x[4]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 1], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterT[5, 7], x[1]]*(-G[letterX[1, 2], x[2]] - 
    2*G[letterX[2, 9], x[3]] + G[letterX[3, 2], x[4]] - 
    G[letterX[3, 5], x[4]] - 2*G[letterX[4, 2], x[5]] + 
    G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] - 
    G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] + 
    2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
    2*G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
    4*G[letterX[7, 2], x[8]]) - G[letterT[5, 13], x[1]]*
   (-G[letterX[1, 2], x[2]] - 2*G[letterX[2, 9], x[3]] + 
    G[letterX[3, 2], x[4]] - G[letterX[3, 5], x[4]] - 
    2*G[letterX[4, 2], x[5]] + G[letterX[4, 5], x[5]] + 
    G[letterX[4, 7], x[5]] - G[letterX[5, 1], x[6]] + 
    G[letterX[5, 3], x[6]] + 2*G[letterX[5, 5], x[6]] - 
    G[letterX[6, 1], x[7]] + 2*G[letterX[6, 2], x[7]] + 
    G[letterX[7, 1], x[8]] - 4*G[letterX[7, 2], x[8]]) - 
  G[letterT[5, 7], x[1]]*(-G[letterX[1, 4], x[2]] - G[letterX[2, 9], x[3]] + 
    G[letterX[3, 2], x[4]] - G[letterX[3, 11], x[4]] - 
    G[letterX[4, 2], x[5]] + G[letterX[4, 7], x[5]] + 
    G[letterX[5, 3], x[6]] - G[letterX[6, 1], x[7]] + 
    G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
    2*G[letterX[7, 2], x[8]]) + 2*G[letterX[1, 2], x[2]]*
   G[letterX[7, 2], x[8]] - 2*G[letterX[1, 5], x[2]]*G[letterX[7, 2], x[8]] - 
  2*G[letterX[2, 5], x[3]]*G[letterX[7, 2], x[8]] - 
  G[letterX[2, 6], x[3]]*G[letterX[7, 2], x[8]] + 
  4*G[letterX[2, 9], x[3]]*G[letterX[7, 2], x[8]] + 
  2*G[letterX[3, 5], x[4]]*G[letterX[7, 2], x[8]] - 
  2*G[letterX[3, 10], x[4]]*G[letterX[7, 2], x[8]] + 
  2*G[letterX[4, 2], x[5]]*G[letterX[7, 2], x[8]] - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] - 
  G[letterX[4, 6], x[5]]*G[letterX[7, 2], x[8]] + 
  2*G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 4], x[6]]*G[letterX[7, 2], x[8]] - 
  3*G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[6, 2], x[7]]*G[letterX[7, 2], x[8]] - 
  G[letterX[6, 3], x[7]]*G[letterX[7, 2], x[8]] + 
  G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 9], x[1]]*
   (G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 12], x[1]]*
   (G[letterX[1, 4], x[2]] + G[letterX[2, 9], x[3]] - 
    G[letterX[3, 2], x[4]] + G[letterX[3, 11], x[4]] + 
    G[letterX[4, 2], x[5]] - G[letterX[4, 7], x[5]] - 
    G[letterX[5, 3], x[6]] + G[letterX[6, 1], x[7]] - 
    G[letterX[6, 2], x[7]] - G[letterX[7, 1], x[8]] + 
    2*G[letterX[7, 2], x[8]]) + 
  (G[letterT[5, 3], x[1]]*(-G[letterX[1, 2], x[2]] + G[letterX[3, 2], x[4]] - 
      G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 7], x[1]]*(-G[letterX[1, 2], x[2]] + 
      G[letterX[3, 2], x[4]] - G[letterX[3, 5], x[4]] - 
      G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]] - 
      2*G[letterX[7, 2], x[8]]) - G[letterT[5, 3], letterT[5, 3], x[1]] + 
    G[letterT[5, 3], letterT[5, 16], x[1]] + G[letterT[5, 7], letterT[5, 3], 
     x[1]] - G[letterT[5, 7], letterT[5, 16], x[1]])/2 + 
  G[letterT[5, 9], letterT[5, 3], x[1]] - G[letterT[5, 9], letterT[5, 13], 
   x[1]] - G[letterT[5, 12], letterT[5, 13], x[1]] + 
  G[letterT[5, 12], letterT[5, 16], x[1]] - G[letterT[5, 13], letterT[5, 3], 
   x[1]] + 2*G[letterT[5, 13], letterT[5, 13], x[1]] - 
  G[letterT[5, 13], letterT[5, 16], x[1]] + 
  (G[letterT[5, 7], x[1]]*(G[letterX[1, 2], x[2]] - 
      2*G[letterX[1, 4], x[2]] + G[letterX[3, 2], x[4]] + 
      G[letterX[3, 5], x[4]] - 2*G[letterX[3, 11], x[4]] - 
      G[letterX[4, 5], x[5]] + G[letterX[4, 7], x[5]] + 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[7, 1], x[8]]) - G[letterT[5, 16], x[1]]*
     (G[letterX[1, 2], x[2]] - 2*G[letterX[1, 4], x[2]] + 
      G[letterX[3, 2], x[4]] + G[letterX[3, 5], x[4]] - 
      2*G[letterX[3, 11], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 1], x[6]] + 
      G[letterX[5, 3], x[6]] - 2*G[letterX[5, 5], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[7, 1], x[8]]) - 
    G[letterT[5, 7], letterT[5, 3], x[1]] + G[letterT[5, 7], letterT[5, 16], 
     x[1]] + G[letterT[5, 16], letterT[5, 3], x[1]] - 
    G[letterT[5, 16], letterT[5, 16], x[1]])/2 + 
  G[letterX[1, 2], letterX[1, 2], x[2]]/2 - G[letterX[1, 5], letterX[1, 4], 
   x[2]] - G[letterX[2, 5], letterX[2, 9], x[3]] - 
  G[letterX[2, 6], letterX[2, 9], x[3]] + 
  2*G[letterX[2, 9], letterX[2, 9], x[3]] - 
  G[letterX[3, 2], letterX[3, 2], x[4]]/2 - 
  G[letterX[3, 2], letterX[3, 5], x[4]]/2 + G[letterX[3, 2], letterX[3, 11], 
   x[4]] - G[letterX[3, 5], letterX[3, 2], x[4]]/2 + 
  G[letterX[3, 5], letterX[3, 5], x[4]]/2 + G[letterX[3, 10], letterX[3, 2], 
   x[4]] - G[letterX[3, 10], letterX[3, 11], x[4]] + 
  G[letterX[4, 2], letterX[4, 2], x[5]] - G[letterX[4, 2], letterX[4, 5], 
   x[5]] - G[letterX[4, 5], letterX[4, 5], x[5]]/2 + 
  G[letterX[4, 5], letterX[4, 7], x[5]]/2 - G[letterX[4, 6], letterX[4, 2], 
   x[5]] + G[letterX[4, 6], letterX[4, 5], x[5]] + 
  G[letterX[4, 7], letterX[4, 5], x[5]]/2 - 
  G[letterX[4, 7], letterX[4, 7], x[5]]/2 + 
  G[letterX[5, 1], letterX[5, 1], x[6]]/2 - 
  G[letterX[5, 1], letterX[5, 3], x[6]]/2 - G[letterX[5, 1], letterX[5, 5], 
   x[6]] - G[letterX[5, 3], letterX[5, 1], x[6]]/2 - 
  G[letterX[5, 3], letterX[5, 3], x[6]]/2 + G[letterX[5, 3], letterX[5, 5], 
   x[6]] - G[letterX[5, 4], letterX[5, 1], x[6]] + 
  G[letterX[5, 4], letterX[5, 5], x[6]] + G[letterX[5, 5], letterX[5, 3], 
   x[6]] + G[letterX[5, 5], letterX[5, 5], x[6]] - 
  G[letterX[6, 1], letterX[6, 1], x[7]]/2 + G[letterX[6, 3], letterX[6, 2], 
   x[7]] - G[letterX[7, 1], letterX[7, 1], x[8]]/2 - 
  G[letterX[7, 1], letterX[7, 2], x[8]] + 
  4*G[letterX[7, 2], letterX[7, 2], x[8]], 
 (23*Pi^2)/24 + G[letterX[1, 2], x[2]]*G[letterX[2, 11], x[3]] - 
  G[letterX[1, 9], x[2]]*G[letterX[2, 11], x[3]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 2], x[4]])/2 + 
  G[letterX[1, 9], x[2]]*G[letterX[3, 2], x[4]] + 
  G[letterX[2, 2], x[3]]*G[letterX[3, 2], x[4]] - 
  G[letterX[2, 11], x[3]]*G[letterX[3, 2], x[4]] + 
  (G[letterX[1, 2], x[2]]*G[letterX[3, 5], x[4]])/2 + 
  G[letterX[2, 11], x[3]]*G[letterX[3, 5], x[4]] - 
  G[letterX[1, 9], x[2]]*G[letterX[3, 11], x[4]] - 
  G[letterX[2, 2], x[3]]*G[letterX[3, 11], x[4]] + 
  G[letterX[1, 2], x[2]]*G[letterX[4, 4], x[5]] - 
  G[letterX[1, 9], x[2]]*G[letterX[4, 4], x[5]] - 
  G[letterX[2, 2], x[3]]*G[letterX[4, 4], x[5]] - 
  G[letterX[2, 8], x[3]]*G[letterX[4, 4], x[5]] + 
  2*G[letterX[2, 11], x[3]]*G[letterX[4, 4], x[5]] + 
  G[letterX[3, 5], x[4]]*G[letterX[4, 4], x[5]] - 
  G[letterX[3, 7], x[4]]*G[letterX[4, 4], x[5]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 5], x[5]])/2 + 
  G[letterX[2, 8], x[3]]*G[letterX[4, 5], x[5]] - 
  G[letterX[2, 11], x[3]]*G[letterX[4, 5], x[5]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 5], x[5]])/2 - 
  (G[letterX[1, 2], x[2]]*G[letterX[4, 7], x[5]])/2 + 
  G[letterX[1, 9], x[2]]*G[letterX[4, 7], x[5]] + 
  G[letterX[2, 2], x[3]]*G[letterX[4, 7], x[5]] - 
  G[letterX[2, 11], x[3]]*G[letterX[4, 7], x[5]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 7], x[5]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[4, 7], x[5]])/2 + 
  G[letterX[3, 7], x[4]]*G[letterX[4, 7], x[5]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 1], x[6]])/2 + 
  G[letterX[1, 9], x[2]]*G[letterX[5, 1], x[6]] + 
  G[letterX[2, 2], x[3]]*G[letterX[5, 1], x[6]] - 
  G[letterX[2, 11], x[3]]*G[letterX[5, 1], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 1], x[6]])/2 + 
  G[letterX[3, 7], x[4]]*G[letterX[5, 1], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 1], x[6]])/2 + 
  (G[letterX[1, 2], x[2]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[2, 8], x[3]]*G[letterX[5, 3], x[6]] + 
  G[letterX[2, 11], x[3]]*G[letterX[5, 3], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[3, 5], x[4]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[4, 1], x[5]]*G[letterX[5, 3], x[6]] + 
  G[letterX[4, 4], x[5]]*G[letterX[5, 3], x[6]] + 
  (G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  (G[letterX[4, 7], x[5]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[1, 2], x[2]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 8], x[3]]*G[letterX[5, 5], x[6]] - 
  2*G[letterX[2, 11], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[3, 2], x[4]]*G[letterX[5, 5], x[6]] - 
  G[letterX[3, 5], x[4]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 1], x[5]]*G[letterX[5, 5], x[6]] - 
  2*G[letterX[4, 4], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 7], x[5]]*G[letterX[5, 5], x[6]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[2, 8], x[3]]*G[letterX[6, 1], x[7]] - 
  G[letterX[2, 11], x[3]]*G[letterX[6, 1], x[7]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[4, 1], x[5]]*G[letterX[6, 1], x[7]] - 
  G[letterX[4, 4], x[5]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[6, 1], x[7]])/2 + 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] - 
  Pi*((-I)*G[letterX[1, 2], x[2]] + (2*I)*G[letterX[1, 9], x[2]] + 
    (2*I)*G[letterX[2, 2], x[3]] + I*G[letterX[2, 8], x[3]] - 
    (2*I)*G[letterX[2, 11], x[3]] - I*G[letterX[3, 2], x[4]] - 
    I*G[letterX[3, 5], x[4]] + (2*I)*G[letterX[3, 7], x[4]] + 
    I*G[letterX[4, 1], x[5]] - I*G[letterX[4, 7], x[5]] - 
    I*G[letterX[5, 1], x[6]] - I*G[letterX[5, 3], x[6]] + 
    (2*I)*G[letterX[5, 5], x[6]] + I*G[letterX[6, 1], x[7]] - 
    (2*I)*G[letterX[7, 1], x[8]]) + G[letterX[1, 9], x[2]]*
   G[letterX[7, 1], x[8]] + G[letterX[2, 2], x[3]]*G[letterX[7, 1], x[8]] - 
  G[letterX[2, 8], x[3]]*G[letterX[7, 1], x[8]] - 
  G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]] + 
  G[letterX[3, 7], x[4]]*G[letterX[7, 1], x[8]] - 
  G[letterX[4, 1], x[5]]*G[letterX[7, 1], x[8]] + 
  G[letterX[4, 4], x[5]]*G[letterX[7, 1], x[8]] + 
  G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]] - 
  G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]] - 
  G[letterX[5, 1], x[6]]*G[letterX[7, 1], x[8]] + 
  G[letterX[1, 2], x[2]]*G[letterX[7, 2], x[8]] - 
  G[letterX[1, 9], x[2]]*G[letterX[7, 2], x[8]] - 
  G[letterX[2, 2], x[3]]*G[letterX[7, 2], x[8]] + 
  2*G[letterX[2, 11], x[3]]*G[letterX[7, 2], x[8]] + 
  G[letterX[3, 5], x[4]]*G[letterX[7, 2], x[8]] - 
  G[letterX[3, 7], x[4]]*G[letterX[7, 2], x[8]] + 
  G[letterX[4, 4], x[5]]*G[letterX[7, 2], x[8]] - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]] - 
  2*G[letterX[5, 5], x[6]]*G[letterX[7, 2], x[8]] - 
  G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]] + 
  G[letterX[1, 2], letterX[1, 2], x[2]]/2 - G[letterX[1, 9], letterX[1, 4], 
   x[2]] - G[letterX[2, 2], letterX[2, 11], x[3]] - 
  G[letterX[2, 8], letterX[2, 11], x[3]] + 
  2*G[letterX[2, 11], letterX[2, 11], x[3]] - 
  G[letterX[3, 2], letterX[3, 2], x[4]]/2 - 
  G[letterX[3, 2], letterX[3, 5], x[4]]/2 + G[letterX[3, 2], letterX[3, 11], 
   x[4]] - G[letterX[3, 5], letterX[3, 2], x[4]]/2 + 
  G[letterX[3, 5], letterX[3, 5], x[4]]/2 + G[letterX[3, 7], letterX[3, 2], 
   x[4]] - G[letterX[3, 7], letterX[3, 11], x[4]] - 
  G[letterX[4, 1], letterX[4, 4], x[5]] + G[letterX[4, 1], letterX[4, 5], 
   x[5]] + G[letterX[4, 4], letterX[4, 4], x[5]] - 
  G[letterX[4, 4], letterX[4, 5], x[5]] - 
  G[letterX[4, 5], letterX[4, 5], x[5]]/2 + 
  G[letterX[4, 5], letterX[4, 7], x[5]]/2 + 
  G[letterX[4, 7], letterX[4, 5], x[5]]/2 - 
  G[letterX[4, 7], letterX[4, 7], x[5]]/2 - 
  G[letterX[5, 1], letterX[5, 1], x[6]]/2 - 
  G[letterX[5, 1], letterX[5, 3], x[6]]/2 + G[letterX[5, 1], letterX[5, 5], 
   x[6]] - G[letterX[5, 3], letterX[5, 1], x[6]]/2 + 
  G[letterX[5, 3], letterX[5, 3], x[6]]/2 - G[letterX[5, 3], letterX[5, 5], 
   x[6]] + G[letterX[5, 5], letterX[5, 1], x[6]] - 
  G[letterX[5, 5], letterX[5, 3], x[6]] + 
  2*G[letterX[5, 5], letterX[5, 5], x[6]] + 
  G[letterX[6, 1], letterX[6, 1], x[7]]/2 - G[letterX[7, 1], letterX[7, 1], 
   x[8]] + G[letterX[7, 1], letterX[7, 2], x[8]] + 
  G[letterX[7, 2], letterX[7, 1], x[8]] + G[letterX[7, 2], letterX[7, 2], 
   x[8]], -1/6*Pi^2 + ((3*I)/2)*Pi*G[letterT[5, 3], x[1]] + 
  I*Pi*G[letterT[5, 9], x[1]] - ((5*I)/2)*Pi*G[letterT[5, 13], x[1]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[3, 2], x[4]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[3, 2], x[4]])/2 + 
  G[letterX[2, 6], x[3]]*G[letterX[4, 2], x[5]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 2], x[5]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 2], x[5]])/2 - 
  G[letterX[2, 12], x[3]]*G[letterX[4, 2], x[5]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 2], x[5]])/2 - 
  G[letterX[2, 8], x[3]]*G[letterX[4, 4], x[5]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[4, 4], x[5]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[4, 4], x[5]])/2 + 
  G[letterX[2, 12], x[3]]*G[letterX[4, 4], x[5]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[4, 4], x[5]])/2 - 
  G[letterX[2, 6], x[3]]*G[letterX[4, 5], x[5]] + 
  G[letterX[2, 8], x[3]]*G[letterX[4, 5], x[5]] + 
  G[letterX[2, 9], x[3]]*G[letterX[4, 5], x[5]] - 
  G[letterX[2, 11], x[3]]*G[letterX[4, 5], x[5]] + 
  G[letterX[2, 6], x[3]]*G[letterX[5, 1], x[6]] - 
  G[letterX[2, 12], x[3]]*G[letterX[5, 1], x[6]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 1], x[6]])/2 - 
  G[letterX[4, 5], x[5]]*G[letterX[5, 1], x[6]] + 
  G[letterX[4, 6], x[5]]*G[letterX[5, 1], x[6]] - 
  G[letterX[2, 8], x[3]]*G[letterX[5, 3], x[6]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[2, 12], x[3]]*G[letterX[5, 3], x[6]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[5, 3], x[6]])/2 - 
  G[letterX[4, 1], x[5]]*G[letterX[5, 3], x[6]] - 
  (G[letterX[4, 2], x[5]]*G[letterX[5, 3], x[6]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[5, 3], x[6]])/2 + 
  G[letterX[4, 5], x[5]]*G[letterX[5, 3], x[6]] - 
  G[letterX[2, 6], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 8], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 9], x[3]]*G[letterX[5, 5], x[6]] - 
  G[letterX[2, 11], x[3]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 1], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[4, 2], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 4], x[5]]*G[letterX[5, 5], x[6]] - 
  G[letterX[4, 6], x[5]]*G[letterX[5, 5], x[6]] + 
  G[letterX[2, 8], x[3]]*G[letterX[6, 1], x[7]] + 
  (G[letterX[2, 9], x[3]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[2, 11], x[3]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[2, 12], x[3]]*G[letterX[6, 1], x[7]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[4, 1], x[5]]*G[letterX[6, 1], x[7]] + 
  (G[letterX[4, 2], x[5]]*G[letterX[6, 1], x[7]])/2 - 
  (G[letterX[4, 4], x[5]]*G[letterX[6, 1], x[7]])/2 - 
  G[letterX[4, 5], x[5]]*G[letterX[6, 1], x[7]] - 
  (G[letterX[5, 3], x[6]]*G[letterX[6, 1], x[7]])/2 + 
  G[letterX[5, 5], x[6]]*G[letterX[6, 1], x[7]] - 
  G[letterX[2, 6], x[3]]*G[letterX[6, 2], x[7]] + 
  G[letterX[2, 12], x[3]]*G[letterX[6, 2], x[7]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[6, 2], x[7]])/2 + 
  G[letterX[4, 5], x[5]]*G[letterX[6, 2], x[7]] - 
  G[letterX[4, 6], x[5]]*G[letterX[6, 2], x[7]] + 
  (G[letterX[5, 1], x[6]]*G[letterX[6, 2], x[7]])/2 - 
  G[letterX[5, 4], x[6]]*G[letterX[6, 2], x[7]] - 
  G[letterX[2, 8], x[3]]*G[letterX[7, 1], x[8]] - 
  (G[letterX[2, 9], x[3]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[2, 11], x[3]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterX[2, 12], x[3]]*G[letterX[7, 1], x[8]] - 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterX[4, 1], x[5]]*G[letterX[7, 1], x[8]] - 
  (G[letterX[4, 2], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]] + 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterX[5, 5], x[6]]*G[letterX[7, 1], x[8]] - 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]])/2 - 
  G[letterT[5, 7], x[1]]*(-G[letterX[2, 9], x[3]] + G[letterX[2, 11], x[3]] - 
    G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
    G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
    G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
    G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]]) - 
  Pi*((-I)*G[letterX[2, 6], x[3]] + I*G[letterX[2, 8], x[3]] + 
    ((5*I)/2)*G[letterX[2, 9], x[3]] - ((5*I)/2)*G[letterX[2, 11], x[3]] + 
    I*G[letterX[4, 1], x[5]] + ((5*I)/2)*G[letterX[4, 2], x[5]] - 
    ((5*I)/2)*G[letterX[4, 4], x[5]] - I*G[letterX[4, 6], x[5]] + 
    ((5*I)/2)*G[letterX[5, 1], x[6]] - ((5*I)/2)*G[letterX[5, 3], x[6]] - 
    I*G[letterX[5, 4], x[6]] + I*G[letterX[5, 5], x[6]] + 
    ((5*I)/2)*G[letterX[6, 1], x[7]] - ((3*I)/2)*G[letterX[6, 2], x[7]] - 
    I*G[letterX[6, 3], x[7]] - ((7*I)/2)*G[letterX[7, 1], x[8]] + 
    ((5*I)/2)*G[letterX[7, 2], x[8]]) + G[letterX[2, 6], x[3]]*
   G[letterX[7, 2], x[8]] - (G[letterX[2, 9], x[3]]*G[letterX[7, 2], x[8]])/
   2 + (G[letterX[2, 11], x[3]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[2, 12], x[3]]*G[letterX[7, 2], x[8]] + 
  (G[letterX[3, 2], x[4]]*G[letterX[7, 2], x[8]])/2 - 
  (G[letterX[4, 2], x[5]]*G[letterX[7, 2], x[8]])/2 + 
  (G[letterX[4, 4], x[5]]*G[letterX[7, 2], x[8]])/2 - 
  G[letterX[4, 5], x[5]]*G[letterX[7, 2], x[8]] + 
  G[letterX[4, 6], x[5]]*G[letterX[7, 2], x[8]] - 
  G[letterX[5, 1], x[6]]*G[letterX[7, 2], x[8]] + 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[5, 4], x[6]]*G[letterX[7, 2], x[8]] - 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 2], x[8]])/2 + 
  G[letterX[6, 3], x[7]]*G[letterX[7, 2], x[8]] - 
  G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) + G[letterT[5, 9], x[1]]*
   (G[letterX[2, 9], x[3]] + G[letterX[4, 2], x[5]] - 
    G[letterX[4, 5], x[5]] + G[letterX[5, 1], x[6]] - 
    G[letterX[5, 5], x[6]] - G[letterX[6, 2], x[7]] + 
    G[letterX[7, 2], x[8]]) - G[letterT[5, 2], x[1]]*
   (G[letterX[2, 9], x[3]] - G[letterX[2, 11], x[3]] + 
    G[letterX[4, 2], x[5]] - G[letterX[4, 4], x[5]] + 
    G[letterX[5, 1], x[6]] - G[letterX[5, 3], x[6]] + 
    G[letterX[6, 1], x[7]] - G[letterX[6, 2], x[7]] - 
    G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]]) + 
  G[letterT[5, 2], letterT[5, 3], x[1]] - G[letterT[5, 2], letterT[5, 13], 
   x[1]] + (-(G[letterT[5, 3], x[1]]*(G[letterX[3, 2], x[4]] + 
       G[letterX[5, 1], x[6]] - G[letterX[6, 2], x[7]])) + 
    G[letterT[5, 7], x[1]]*(G[letterX[3, 2], x[4]] + G[letterX[5, 1], x[6]] - 
      G[letterX[6, 2], x[7]]) - G[letterT[5, 3], letterT[5, 1], x[1]] + 
    G[letterT[5, 3], letterT[5, 3], x[1]] + G[letterT[5, 7], letterT[5, 1], 
     x[1]] - G[letterT[5, 7], letterT[5, 3], x[1]])/2 + 
  (-(G[letterT[5, 1], x[1]]*(-G[letterX[2, 9], x[3]] + 
       G[letterX[2, 11], x[3]] - G[letterX[4, 2], x[5]] + 
       G[letterX[4, 4], x[5]] - G[letterX[5, 1], x[6]] + 
       G[letterX[5, 3], x[6]] - G[letterX[6, 1], x[7]] + 
       G[letterX[6, 2], x[7]] + G[letterX[7, 1], x[8]] - 
       G[letterX[7, 2], x[8]])) + G[letterT[5, 7], x[1]]*
     (-G[letterX[2, 9], x[3]] + G[letterX[2, 11], x[3]] - 
      G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
      G[letterX[5, 1], x[6]] + G[letterX[5, 3], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 1], letterT[5, 3], x[1]] + G[letterT[5, 1], letterT[5, 13], 
     x[1]] + G[letterT[5, 7], letterT[5, 3], x[1]] - 
    G[letterT[5, 7], letterT[5, 13], x[1]])/2 - 
  G[letterT[5, 9], letterT[5, 3], x[1]] + G[letterT[5, 9], letterT[5, 13], 
   x[1]] + (G[letterT[5, 7], x[1]]*(G[letterX[2, 9], x[3]] + 
      G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
      2*G[letterX[4, 5], x[5]] + G[letterX[5, 3], x[6]] - 
      2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 13], x[1]]*(G[letterX[2, 9], x[3]] + 
      G[letterX[2, 11], x[3]] - G[letterX[3, 2], x[4]] + 
      G[letterX[4, 2], x[5]] + G[letterX[4, 4], x[5]] - 
      2*G[letterX[4, 5], x[5]] + G[letterX[5, 3], x[6]] - 
      2*G[letterX[5, 5], x[6]] - G[letterX[6, 1], x[7]] + 
      G[letterX[7, 1], x[8]] + G[letterX[7, 2], x[8]]) - 
    G[letterT[5, 7], letterT[5, 1], x[1]] + G[letterT[5, 7], letterT[5, 13], 
     x[1]] + G[letterT[5, 13], letterT[5, 1], x[1]] - 
    G[letterT[5, 13], letterT[5, 13], x[1]])/2 + 
  G[letterX[2, 6], letterX[2, 9], x[3]] - G[letterX[2, 8], letterX[2, 11], 
   x[3]] - G[letterX[2, 9], letterX[2, 9], x[3]]/2 - 
  G[letterX[2, 9], letterX[2, 11], x[3]]/2 + 
  G[letterX[2, 11], letterX[2, 9], x[3]]/2 + 
  G[letterX[2, 11], letterX[2, 11], x[3]]/2 - 
  G[letterX[2, 12], letterX[2, 9], x[3]] + G[letterX[2, 12], letterX[2, 11], 
   x[3]] - G[letterX[4, 1], letterX[4, 4], x[5]] + 
  G[letterX[4, 1], letterX[4, 5], x[5]] - 
  G[letterX[4, 2], letterX[4, 2], x[5]]/2 - 
  G[letterX[4, 2], letterX[4, 4], x[5]]/2 + G[letterX[4, 2], letterX[4, 5], 
   x[5]] + G[letterX[4, 4], letterX[4, 2], x[5]]/2 + 
  G[letterX[4, 4], letterX[4, 4], x[5]]/2 - G[letterX[4, 4], letterX[4, 5], 
   x[5]] - G[letterX[4, 5], letterX[4, 2], x[5]] + 
  G[letterX[4, 5], letterX[4, 4], x[5]] + G[letterX[4, 6], letterX[4, 2], 
   x[5]] - G[letterX[4, 6], letterX[4, 5], x[5]] - 
  G[letterX[5, 1], letterX[5, 1], x[6]]/2 + G[letterX[5, 1], letterX[5, 5], 
   x[6]] + G[letterX[5, 3], letterX[5, 3], x[6]]/2 - 
  G[letterX[5, 3], letterX[5, 5], x[6]] + G[letterX[5, 4], letterX[5, 1], 
   x[6]] - G[letterX[5, 4], letterX[5, 5], x[6]] - 
  G[letterX[5, 5], letterX[5, 3], x[6]] + G[letterX[5, 5], letterX[5, 5], 
   x[6]] + G[letterX[6, 1], letterX[6, 1], x[7]]/2 + 
  G[letterX[6, 2], letterX[6, 2], x[7]]/2 - G[letterX[6, 3], letterX[6, 2], 
   x[7]] + G[letterX[7, 1], letterX[7, 1], x[8]]/2 + 
  (3*G[letterX[7, 1], letterX[7, 2], x[8]])/2 + 
  G[letterX[7, 2], letterX[7, 1], x[8]]/2 - 
  (3*G[letterX[7, 2], letterX[7, 2], x[8]])/2, 
 ((-3*I)/2)*Pi*G[letterT[5, 3], x[1]] + 
  ((3*I)/2)*Pi*G[letterT[5, 16], x[1]] + 
  ((3*I)/2)*Pi*G[letterX[7, 1], x[8]] - 
  (G[letterX[1, 2], x[2]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[3, 5], x[4]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[4, 5], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[4, 7], x[5]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[5, 3], x[6]]*G[letterX[7, 1], x[8]])/2 - 
  (G[letterX[6, 1], x[7]]*G[letterX[7, 1], x[8]])/2 + 
  (G[letterX[6, 2], x[7]]*G[letterX[7, 1], x[8]])/2 + 
  (-((G[letterT[5, 1], x[1]] - G[letterT[5, 16], x[1]])*
      G[letterX[7, 1], x[8]]) - G[letterT[5, 1], letterT[5, 3], x[1]] + 
    G[letterT[5, 1], letterT[5, 16], x[1]] + G[letterT[5, 16], letterT[5, 3], 
     x[1]] - G[letterT[5, 16], letterT[5, 16], x[1]])/2 + 
  (-(G[letterT[5, 3], x[1]]*(-G[letterX[1, 2], x[2]] - 
       G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
       G[letterX[4, 7], x[5]] + G[letterX[5, 3], x[6]] - 
       G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
       G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]])) + 
    G[letterT[5, 16], x[1]]*(-G[letterX[1, 2], x[2]] - 
      G[letterX[3, 5], x[4]] - G[letterX[4, 5], x[5]] + 
      G[letterX[4, 7], x[5]] + G[letterX[5, 3], x[6]] - 
      G[letterX[6, 1], x[7]] + G[letterX[6, 2], x[7]] + 
      G[letterX[7, 1], x[8]] - 2*G[letterX[7, 2], x[8]]) + 
    G[letterT[5, 3], letterT[5, 1], x[1]] - G[letterT[5, 3], letterT[5, 16], 
     x[1]] - G[letterT[5, 16], letterT[5, 1], x[1]] + 
    G[letterT[5, 16], letterT[5, 16], x[1]])/2 + 
  G[letterX[7, 1], letterX[7, 1], x[8]] - G[letterX[7, 1], letterX[7, 2], 
   x[8]], 0}


==> anc/Kinematics/UTMatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{Log[W[1]] - Log[W[13]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, Log[W[1]] - Log[W[3]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, Log[W[1]] - Log[W[7]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, Log[W[1]] - Log[W[9]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, Log[W[1]] - Log[W[2]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Log[W[1]] - Log[W[19]], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, Log[W[1]] - Log[W[4]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {Log[W[30]]/2, 0, Log[W[31]]/2, 0, 
  -1/2*Log[W[30]] - Log[W[31]]/2, 0, 0, 0, Log[W[1]] - Log[W[2]] - 
   Log[W[7]] - Log[W[13]] + Log[W[16]], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[W[27]]/2, 0, Log[W[26]]/2, -1/2*Log[W[26]] - Log[W[27]]/2, 0, 0, 0, 
  0, Log[W[1]] - Log[W[2]] - Log[W[3]] - Log[W[9]] + Log[W[10]], 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -1/2*Log[W[36]] - Log[W[37]]/2, 0, 0, 0, Log[W[36]]/2, 
  Log[W[37]]/2, 0, 0, 0, Log[W[1]] - Log[W[3]] - Log[W[4]] - Log[W[19]] + 
   Log[W[22]], 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Log[W[39]]/2, 0, 
  Log[W[38]]/2, 0, -1/2*Log[W[38]] - Log[W[39]]/2, 0, 0, 0, 
  -Log[W[9]] - Log[W[19]] + Log[W[23]], 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, Log[W[25]]/2, 0, Log[W[24]]/2, -1/2*Log[W[24]] - Log[W[25]]/2, 
  0, 0, 0, 0, -Log[W[2]] - Log[W[4]] + Log[W[5]], 0, 0, 0, 0, 0, 0}, 
 {-1/2*Log[W[2]] - Log[W[7]]/2 - Log[W[11]] + Log[W[13]]/2 + Log[W[18]]/2, 
  Log[W[2]]/2 - Log[W[3]]/2 + Log[W[9]]/2 + Log[W[11]] - Log[W[18]]/2, 
  Log[W[2]]/2 - Log[W[7]]/2 + Log[W[8]] + Log[W[13]]/2 - Log[W[18]]/2, 
  -1/2*Log[W[2]] - Log[W[3]]/2 - Log[W[8]] + Log[W[9]]/2 + Log[W[18]]/2, 
  Log[W[3]]/2 + Log[W[7]]/2 - Log[W[9]]/2 - Log[W[13]]/2, 0, 0, 0, 
  Log[W[33]], Log[W[29]], 0, 0, 0, Log[W[1]] - 2*Log[W[15]] + Log[W[18]], 0, 
  0, 0, 0, 0}, {-Log[W[11]] - Log[W[12]] + Log[W[21]], 
  -1/2*Log[W[3]] + Log[W[4]]/2 + Log[W[11]] - Log[W[21]]/2, 0, 0, 0, 
  -1/2*Log[W[3]] - Log[W[4]]/2 + Log[W[21]]/2, Log[W[3]]/2 - Log[W[4]]/2 + 
   Log[W[12]] - Log[W[21]]/2, 0, 0, 0, Log[W[40]], 0, 0, 0, 
  Log[W[1]] - 2*Log[W[13]] - Log[W[19]] + Log[W[21]], 0, 0, 0, 0}, 
 {0, 0, -Log[W[6]] - Log[W[8]] + Log[W[20]], Log[W[1]]/2 + Log[W[8]] - 
   Log[W[9]]/2 - Log[W[20]]/2, 0, -1/2*Log[W[1]] - Log[W[9]]/2 + 
   Log[W[20]]/2, 0, -1/2*Log[W[1]] + Log[W[6]] + Log[W[9]]/2 - Log[W[20]]/2, 
  0, 0, 0, Log[W[41]], 0, 0, 0, Log[W[1]] - 2*Log[W[7]] - Log[W[19]] + 
   Log[W[20]], 0, 0, 0}, {Log[W[2]]/2 + Log[W[7]]/2 + Log[W[12]] - 
   Log[W[13]]/2 - Log[W[17]]/2, 0, -1/2*Log[W[2]] - Log[W[6]] + Log[W[7]]/2 - 
   Log[W[13]]/2 + Log[W[17]]/2, 0, Log[W[1]]/2 - Log[W[4]]/2 - Log[W[7]]/2 + 
   Log[W[13]]/2, 0, -1/2*Log[W[1]] - Log[W[2]]/2 + Log[W[4]]/2 - Log[W[12]] + 
   Log[W[17]]/2, -1/2*Log[W[1]] + Log[W[2]]/2 + Log[W[4]]/2 + Log[W[6]] - 
   Log[W[17]]/2, -Log[W[32]], 0, 0, 0, -Log[W[28]], 0, 0, 0, 
  Log[W[1]] - 2*Log[W[14]] + Log[W[17]], 0, 0}, 
 {0, -1/2*Log[W[42]] - Log[W[43]]/2, 0, Log[W[43]]/2, Log[W[42]]/2, 
  Log[W[42]]/2, Log[W[43]]/2, -1/2*Log[W[42]] - Log[W[43]]/2, 0, Log[W[45]], 
  Log[W[46]], Log[W[47]], Log[W[44]], 0, 0, 0, 0, Log[W[1]] + Log[W[35]], 0}, 
 {-Log[W[48]] - Log[W[51]]/2 + Log[W[52]]/2, Log[W[48]]/2 - Log[W[52]]/2, 
  Log[W[51]]/2 - Log[W[52]]/2, Log[W[52]]/2, 0, -1/2*Log[W[48]], 
  Log[W[48]]/2 + Log[W[51]]/2, -1/2*Log[W[51]], -Log[W[54]], -Log[W[53]], 
  -Log[W[55]], -Log[W[56]], -Log[W[49]], -Log[W[50]] + Log[W[52]], 
  -Log[W[48]] + Log[W[50]], -Log[W[50]], Log[W[50]] + Log[W[51]], 
  -Log[W[57]], Log[W[1]] - Log[W[19]] - Log[W[34]]}}


==> anc/Kinematics/kinvecReplace2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{pp1 -> x[4]^(-1), 
 pp2 -> -((x[1]*(1 + x[6]))/(-x[6] + x[1]*x[6] + x[1]*x[7] - 
     x[1]*x[2]*x[7])), 
 pp3 -> -(((-1 + x[7])*(-1 + x[1] + x[5] - x[1]*x[5] - x[1]*x[4]*x[5] - 
      2*x[6] + 2*x[1]*x[6] + x[5]*x[6] - x[1]*x[5]*x[6] - 
      x[1]*x[4]*x[5]*x[6] - x[6]^2 + x[1]*x[6]^2 + x[7] - x[1]*x[7] - 
      x[5]*x[7] + x[1]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] + x[6]*x[7] - 
      x[1]*x[6]*x[7] - x[8] + x[1]*x[8] + x[5]*x[8] - x[1]*x[2]*x[5]*x[8] - 
      2*x[6]*x[8] + 2*x[1]*x[6]*x[8] + x[5]*x[6]*x[8] - 
      x[1]*x[2]*x[5]*x[6]*x[8] - x[6]^2*x[8] + x[1]*x[6]^2*x[8] + x[7]*x[8] - 
      2*x[1]*x[7]*x[8] + x[1]*x[2]*x[7]*x[8] - x[1]*x[4]*x[7]*x[8] - 
      x[5]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + x[1]*x[4]*x[5]*x[7]*x[8] + 
      x[6]*x[7]*x[8] - 2*x[1]*x[6]*x[7]*x[8] + x[1]*x[2]*x[6]*x[7]*x[8] - 
      x[1]*x[4]*x[6]*x[7]*x[8]))/((x[5] - x[7])*(x[6] - x[1]*x[6] - 
      x[1]*x[7] + x[1]*x[2]*x[7])*(x[4] - x[8] + x[2]*x[8])*
     (-1 - x[6] + x[7] - x[6]*x[8]))), 
 s12 -> -(((-1 + x[1] + x[1]*x[4])*(-1 + x[7]))/
    (x[4]*(x[6] - x[1]*x[6] - x[1]*x[7] + x[1]*x[2]*x[7]))), 
 s23 -> -(((-1 + x[5] - x[6])*(-1 - x[6] + x[7])*(1 + x[8])^2)/
    ((x[5] - x[7])*(x[4] - x[8] + x[2]*x[8])*(1 + x[6] - x[7] + x[6]*x[8]))), 
 s34 -> -(((-1 + x[7])*(-x[3] + x[1]*x[3] + x[5] - x[1]*x[5] - 
      x[1]*x[4]*x[5] - x[3]*x[6] + x[1]*x[3]*x[6] + x[5]*x[6] - 
      x[1]*x[5]*x[6] - x[1]*x[4]*x[5]*x[6] + x[3]*x[7] - x[1]*x[3]*x[7] - 
      x[5]*x[7] + x[1]*x[5]*x[7] + x[1]*x[4]*x[5]*x[7] - x[3]*x[8] + 
      x[1]*x[3]*x[8] + x[3]*x[5]*x[8] - x[1]*x[2]*x[3]*x[5]*x[8] - 
      x[3]*x[6]*x[8] + x[1]*x[3]*x[6]*x[8] + x[7]*x[8] - x[1]*x[7]*x[8] - 
      x[1]*x[3]*x[7]*x[8] + x[1]*x[2]*x[3]*x[7]*x[8] - x[1]*x[4]*x[7]*x[8] - 
      x[5]*x[7]*x[8] + x[1]*x[5]*x[7]*x[8] + x[1]*x[4]*x[5]*x[7]*x[8] + 
      x[6]*x[7]*x[8] - x[1]*x[6]*x[7]*x[8] - x[1]*x[4]*x[6]*x[7]*x[8]))/
    (x[4]*(x[5] - x[7])*(x[6] - x[1]*x[6] - x[1]*x[7] + x[1]*x[2]*x[7])*
     (-1 - x[6] + x[7] - x[6]*x[8]))), 
 s45 -> ((-1 + x[7])*x[8]*(-x[4] - x[4]*x[6] + x[4]*x[7] - x[4]*x[8] + 
     x[5]*x[8] - x[2]*x[5]*x[8] + x[4]*x[5]*x[8] - x[4]*x[6]*x[8] - 
     x[7]*x[8] + x[2]*x[7]*x[8]))/(x[4]*(-x[5] + x[7])*
    (x[4] - x[8] + x[2]*x[8])*(1 + x[6] - x[7] + x[6]*x[8])), 
 s15 -> -(((-x[3] + x[5])*(-1 - x[6] + x[7])*(1 + x[8]))/
    (x[4]*(x[5] - x[7])*(1 + x[6] - x[7] + x[6]*x[8])))}


==> anc/Kinematics/pent3mAB.m <==
(* ::Package:: *)

pent3mhAB = {pp1, pp2, pp3, s12, pp1^2 - 2*pp1*pp2 + pp2^2 - 2*pp1*s12 - 
      2*pp2*s12 + s12^2, pp1 - s15, s15, s15 - s23, s23, 
     pp2^2 - 2*pp2*pp3 + pp3^2 - 2*pp2*s23 - 2*pp3*s23 + s23^2, pp3 - s34, 
     s12 - s34, s34, s12*s15 - pp1*s34, pp3*s15 - s23*s34, 
     pp2^2 - 2*pp2*s15 + s15^2 - 2*pp2*s34 - 2*s15*s34 + s34^2, 
     -(pp1*pp2*s12) + pp1*s12*s15 + pp2*s12*s15 - s12^2*s15 - s12*s15^2 - 
      pp1^2*s34 + pp1*pp2*s34 + pp1*s12*s34 + pp1*s15*s34 - pp2*s15*s34 + 
      s12*s15*s34 - pp1*s34^2, pp2*pp3*s15 - pp3^2*s15 - pp3*s15^2 - 
      pp2*pp3*s23 + pp3*s15*s23 - pp2*s15*s34 + pp3*s15*s34 + pp2*s23*s34 + 
      pp3*s23*s34 + s15*s23*s34 - s23^2*s34 - s23*s34^2, s45, 
     -(pp1*s15) + s15^2 + pp1*s23 - s15*s23 + s15*s45, 
     pp3*s12 - pp3*s34 - s12*s34 + s34^2 + s34*s45, 
     pp3^2 - 2*pp3*s12 + s12^2 - 2*pp3*s45 - 2*s12*s45 + s45^2, 
     pp1^2 - 2*pp1*s23 + s23^2 - 2*pp1*s45 - 2*s23*s45 + s45^2, 
     (pp1 + pp2 - s12 - sD1)/(pp1 + pp2 - s12 + sD1), 
     (pp1 - pp2 + s12 - sD1)/(pp1 - pp2 + s12 + sD1), 
     (pp2 + pp3 - s23 - sD2)/(pp2 + pp3 - s23 + sD2), 
     (pp2 - pp3 + s23 - sD2)/(pp2 - pp3 + s23 + sD2), 
     (-2*pp1*pp2*s12 + pp1*s12*s15 + pp2*s12*s15 - s12^2*s15 - pp1^2*s34 + 
       pp1*pp2*s34 + pp1*s12*s34 + s12*s15*sD1 - pp1*s34*sD1)/
      (-2*pp1*pp2*s12 + pp1*s12*s15 + pp2*s12*s15 - s12^2*s15 - pp1^2*s34 + 
       pp1*pp2*s34 + pp1*s12*s34 - s12*s15*sD1 + pp1*s34*sD1), 
     (pp2*pp3*s15 - pp3^2*s15 - 2*pp2*pp3*s23 + pp3*s15*s23 + pp2*s23*s34 + 
       pp3*s23*s34 - s23^2*s34 + pp3*s15*sD2 - s23*s34*sD2)/
      (pp2*pp3*s15 - pp3^2*s15 - 2*pp2*pp3*s23 + pp3*s15*s23 + pp2*s23*s34 + 
       pp3*s23*s34 - s23^2*s34 - pp3*s15*sD2 + s23*s34*sD2), 
     (pp2 + s15 - s34 - sD3)/(pp2 + s15 - s34 + sD3), 
     (pp2 - s15 + s34 - sD3)/(pp2 - s15 + s34 + sD3), 
     (pp2*s12*s15 - s12*s15^2 + pp1*pp2*s34 + pp1*s15*s34 - 2*pp2*s15*s34 + 
       s12*s15*s34 - pp1*s34^2 + s12*s15*sD3 - pp1*s34*sD3)/
      (pp2*s12*s15 - s12*s15^2 + pp1*pp2*s34 + pp1*s15*s34 - 2*pp2*s15*s34 + 
       s12*s15*s34 - pp1*s34^2 - s12*s15*sD3 + pp1*s34*sD3), 
     (pp2*pp3*s15 - pp3*s15^2 - 2*pp2*s15*s34 + pp3*s15*s34 + pp2*s23*s34 + 
       s15*s23*s34 - s23*s34^2 + pp3*s15*sD3 - s23*s34*sD3)/
      (pp2*pp3*s15 - pp3*s15^2 - 2*pp2*s15*s34 + pp3*s15*s34 + pp2*s23*s34 + 
       s15*s23*s34 - s23*s34^2 - pp3*s15*sD3 + s23*s34*sD3), 
     (pp3*s12*s15^2 - pp1*pp3*s15*s34 - s12*s15*s23*s34 + pp1*s23*s34^2 + 
       pp2*s15*s34*s45)/(pp1^2*pp3^2 - 2*pp1*pp3^2*s15 + 2*pp1*pp3*s12*s15 + 
       pp3^2*s15^2 - 2*pp3*s12*s15^2 + s12^2*s15^2 - 2*pp1*pp3*s12*s23 + 
       2*pp3*s12*s15*s23 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*pp1^2*pp3*s34 + 
       2*pp1*pp3*s15*s34 - 2*pp1*s12*s15*s34 + 2*pp1*pp3*s23*s34 + 
       2*pp1*s12*s23*s34 - 2*pp3*s15*s23*s34 + 2*s12*s15*s23*s34 - 
       2*s12*s23^2*s34 + pp1^2*s34^2 - 2*pp1*s23*s34^2 + s23^2*s34^2 - 
       2*pp1*pp2*pp3*s45 + 2*pp1*pp3*s15*s45 + 2*pp2*pp3*s15*s45 + 
       2*pp2*s12*s15*s45 - 4*pp3*s12*s15*s45 - 2*pp3*s15^2*s45 - 
       2*s12*s15^2*s45 - 2*pp2*s12*s23*s45 + 2*s12*s15*s23*s45 + 
       2*pp1*pp2*s34*s45 + 2*pp1*pp3*s34*s45 + 2*pp1*s15*s34*s45 - 
       4*pp2*s15*s34*s45 + 2*pp3*s15*s34*s45 + 2*s12*s15*s34*s45 - 
       4*pp1*s23*s34*s45 + 2*pp2*s23*s34*s45 + 2*s12*s23*s34*s45 + 
       2*s15*s23*s34*s45 - 2*pp1*s34^2*s45 - 2*s23*s34^2*s45 + pp2^2*s45^2 - 
       2*pp2*s15*s45^2 + s15^2*s45^2 - 2*pp2*s34*s45^2 - 2*s15*s34*s45^2 + 
       s34^2*s45^2), (-(pp1^2*pp3) + pp1*pp2*pp3 - pp1*pp3^2 - pp1*pp2*s12 + 
       pp1*pp3*s12 + pp1*pp3*s23 - pp2*pp3*s23 + pp1*s12*s23 + pp2*s12*s23 + 
       pp3*s12*s23 - s12^2*s23 - s12*s23^2 + pp1*pp2*s45 - pp2^2*s45 + 
       pp1*pp3*s45 + pp2*pp3*s45 + pp2*s12*s45 - pp3*s12*s45 - pp1*s23*s45 + 
       pp2*s23*s45 + s12*s23*s45 - pp2*s45^2)/(pp1^2*pp3^2 - 
       2*pp1*pp3*s12*s23 + s12^2*s23^2 - 2*pp1*pp2*pp3*s45 - 
       2*pp2*s12*s23*s45 + pp2^2*s45^2), (pp3 + s12 - s45 - sD4)/
      (pp3 + s12 - s45 + sD4), (pp3 - s12 + s45 - sD4)/
      (pp3 - s12 + s45 + sD4), (pp1 + s23 - s45 - sD5)/
      (pp1 + s23 - s45 + sD5), (pp1 - s23 + s45 - sD5)/
      (pp1 - s23 + s45 + sD5), (-2*pp3*s12 + pp3*s34 + s12*s34 - s34*s45 - 
       s34*sD4)/(-2*pp3*s12 + pp3*s34 + s12*s34 - s34*s45 + s34*sD4), 
     (pp1*s15 - 2*pp1*s23 + s15*s23 - s15*s45 - s15*sD5)/
      (pp1*s15 - 2*pp1*s23 + s15*s23 - s15*s45 + s15*sD5), 
     (pp1*pp3 + s12*s23 - pp2*s45 - sD6)/(pp1*pp3 + s12*s23 - pp2*s45 + sD6), 
     (pp1*pp3 - s12*s23 + pp2*s45 - sD6)/(pp1*pp3 - s12*s23 + pp2*s45 + sD6), 
     (-(pp1^2*pp3) + pp1*pp2*pp3 - 2*pp1*pp2*s12 + pp1*pp3*s12 + 
       pp1*s12*s23 + pp2*s12*s23 - s12^2*s23 + pp1*pp2*s45 - pp2^2*s45 + 
       pp2*s12*s45 - sD1*sD6)/(-(pp1^2*pp3) + pp1*pp2*pp3 - 2*pp1*pp2*s12 + 
       pp1*pp3*s12 + pp1*s12*s23 + pp2*s12*s23 - s12^2*s23 + pp1*pp2*s45 - 
       pp2^2*s45 + pp2*s12*s45 + sD1*sD6), 
     (pp1*pp2*pp3 - pp1*pp3^2 + pp1*pp3*s23 - 2*pp2*pp3*s23 + pp2*s12*s23 + 
       pp3*s12*s23 - s12*s23^2 - pp2^2*s45 + pp2*pp3*s45 + pp2*s23*s45 - 
       sD2*sD6)/(pp1*pp2*pp3 - pp1*pp3^2 + pp1*pp3*s23 - 2*pp2*pp3*s23 + 
       pp2*s12*s23 + pp3*s12*s23 - s12*s23^2 - pp2^2*s45 + pp2*pp3*s45 + 
       pp2*s23*s45 + sD2*sD6), (-(pp1*pp3^2) + pp1*pp3*s12 + pp3*s12*s23 - 
       s12^2*s23 + pp1*pp3*s45 + pp2*pp3*s45 + pp2*s12*s45 - 2*pp3*s12*s45 + 
       s12*s23*s45 - pp2*s45^2 - sD4*sD6)/(-(pp1*pp3^2) + pp1*pp3*s12 + 
       pp3*s12*s23 - s12^2*s23 + pp1*pp3*s45 + pp2*pp3*s45 + pp2*s12*s45 - 
       2*pp3*s12*s45 + s12*s23*s45 - pp2*s45^2 + sD4*sD6), 
     (-(pp1^2*pp3) + pp1*pp3*s23 + pp1*s12*s23 - s12*s23^2 + pp1*pp2*s45 + 
       pp1*pp3*s45 - 2*pp1*s23*s45 + pp2*s23*s45 + s12*s23*s45 - pp2*s45^2 - 
       sD5*sD6)/(-(pp1^2*pp3) + pp1*pp3*s23 + pp1*s12*s23 - s12*s23^2 + 
       pp1*pp2*s45 + pp1*pp3*s45 - 2*pp1*s23*s45 + pp2*s23*s45 + 
       s12*s23*s45 - pp2*s45^2 + sD5*sD6), 
     (-(pp1*pp3) + pp3*s15 + s12*s15 - s12*s23 + pp1*s34 - 2*s15*s34 + 
       s23*s34 + pp2*s45 - s15*s45 - s34*s45 + sD7)/(pp1*pp3 - pp3*s15 - 
       s12*s15 + s12*s23 - pp1*s34 + 2*s15*s34 - s23*s34 - pp2*s45 + 
       s15*s45 + s34*s45 + sD7), (-(pp1^2*pp3) + pp1*pp2*pp3 - 
       2*pp1*pp2*s12 + pp1*pp3*s12 + pp1*pp3*s15 - pp2*pp3*s15 + 
       pp1*s12*s15 + pp2*s12*s15 + pp3*s12*s15 - s12^2*s15 + pp1*s12*s23 + 
       pp2*s12*s23 - s12^2*s23 - 2*s12*s15*s23 - pp1^2*s34 + pp1*pp2*s34 - 
       2*pp1*pp3*s34 + pp1*s12*s34 + pp1*s23*s34 - pp2*s23*s34 + 
       s12*s23*s34 + pp1*pp2*s45 - pp2^2*s45 + pp2*s12*s45 - pp1*s15*s45 + 
       pp2*s15*s45 + s12*s15*s45 + pp1*s34*s45 + pp2*s34*s45 - s12*s34*s45 - 
       sD1*sD7)/(-(pp1^2*pp3) + pp1*pp2*pp3 - 2*pp1*pp2*s12 + pp1*pp3*s12 + 
       pp1*pp3*s15 - pp2*pp3*s15 + pp1*s12*s15 + pp2*s12*s15 + pp3*s12*s15 - 
       s12^2*s15 + pp1*s12*s23 + pp2*s12*s23 - s12^2*s23 - 2*s12*s15*s23 - 
       pp1^2*s34 + pp1*pp2*s34 - 2*pp1*pp3*s34 + pp1*s12*s34 + pp1*s23*s34 - 
       pp2*s23*s34 + s12*s23*s34 + pp1*pp2*s45 - pp2^2*s45 + pp2*s12*s45 - 
       pp1*s15*s45 + pp2*s15*s45 + s12*s15*s45 + pp1*s34*s45 + pp2*s34*s45 - 
       s12*s34*s45 + sD1*sD7), (pp1*pp3*s15 - pp3*s15^2 - s12*s15^2 + 
       s12*s15*s23 + pp1*s15*s34 - 2*pp1*s23*s34 + s15*s23*s34 - 
       pp2*s15*s45 + s15^2*s45 - s15*s34*s45 - s15*sD7)/
      (pp1*pp3*s15 - pp3*s15^2 - s12*s15^2 + s12*s15*s23 + pp1*s15*s34 - 
       2*pp1*s23*s34 + s15*s23*s34 - pp2*s15*s45 + s15^2*s45 - s15*s34*s45 + 
       s15*sD7), (pp1^2*pp3 - 2*pp1*pp3*s15 + pp1*s12*s15 + pp3*s15^2 - 
       s12*s15^2 - pp1*s12*s23 + s12*s15*s23 - pp1^2*s34 + pp1*s15*s34 + 
       pp1*s23*s34 - s15*s23*s34 - pp1*pp2*s45 + pp1*s15*s45 + pp2*s15*s45 - 
       2*s12*s15*s45 - s15^2*s45 + pp1*s34*s45 + s15*s34*s45 + pp1*sD7 - 
       s15*sD7)/(pp1^2*pp3 - 2*pp1*pp3*s15 + pp1*s12*s15 + pp3*s15^2 - 
       s12*s15^2 - pp1*s12*s23 + s12*s15*s23 - pp1^2*s34 + pp1*s15*s34 + 
       pp1*s23*s34 - s15*s23*s34 - pp1*pp2*s45 + pp1*s15*s45 + pp2*s15*s45 - 
       2*s12*s15*s45 - s15^2*s45 + pp1*s34*s45 + s15*s34*s45 - pp1*sD7 + 
       s15*sD7), (pp1*pp3*s15 - pp3*s15^2 + s12*s15^2 - pp1*pp3*s23 + 
       pp3*s15*s23 - 2*s12*s15*s23 + s12*s23^2 - pp1*s15*s34 + pp1*s23*s34 + 
       s15*s23*s34 - s23^2*s34 + pp2*s15*s45 - 2*pp3*s15*s45 - s15^2*s45 - 
       pp2*s23*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45 + s15*sD7 - 
       s23*sD7)/(pp1*pp3*s15 - pp3*s15^2 + s12*s15^2 - pp1*pp3*s23 + 
       pp3*s15*s23 - 2*s12*s15*s23 + s12*s23^2 - pp1*s15*s34 + pp1*s23*s34 + 
       s15*s23*s34 - s23^2*s34 + pp2*s15*s45 - 2*pp3*s15*s45 - s15^2*s45 - 
       pp2*s23*s45 + s15*s23*s45 + s15*s34*s45 + s23*s34*s45 - s15*sD7 + 
       s23*sD7), (pp1*pp2*pp3 - pp1*pp3^2 - 2*pp1*pp3*s15 + pp2*pp3*s15 - 
       pp3^2*s15 - pp2*s12*s15 + pp3*s12*s15 + pp1*pp3*s23 - 2*pp2*pp3*s23 + 
       pp2*s12*s23 + pp3*s12*s23 + pp3*s15*s23 + s12*s15*s23 - s12*s23^2 - 
       pp1*pp2*s34 + pp1*pp3*s34 + pp1*s23*s34 + pp2*s23*s34 + pp3*s23*s34 - 
       2*s12*s23*s34 - s23^2*s34 - pp2^2*s45 + pp2*pp3*s45 + pp2*s15*s45 + 
       pp3*s15*s45 + pp2*s23*s45 - s15*s23*s45 + pp2*s34*s45 - pp3*s34*s45 + 
       s23*s34*s45 - sD2*sD7)/(pp1*pp2*pp3 - pp1*pp3^2 - 2*pp1*pp3*s15 + 
       pp2*pp3*s15 - pp3^2*s15 - pp2*s12*s15 + pp3*s12*s15 + pp1*pp3*s23 - 
       2*pp2*pp3*s23 + pp2*s12*s23 + pp3*s12*s23 + pp3*s15*s23 + 
       s12*s15*s23 - s12*s23^2 - pp1*pp2*s34 + pp1*pp3*s34 + pp1*s23*s34 + 
       pp2*s23*s34 + pp3*s23*s34 - 2*s12*s23*s34 - s23^2*s34 - pp2^2*s45 + 
       pp2*pp3*s45 + pp2*s15*s45 + pp3*s15*s45 + pp2*s23*s45 - s15*s23*s45 + 
       pp2*s34*s45 - pp3*s34*s45 + s23*s34*s45 + sD2*sD7), 
     (-(pp1*pp2*pp3) + pp1*pp3*s15 + pp2*pp3*s15 + pp2*s12*s15 - 
       2*pp3*s12*s15 - pp3*s15^2 - s12*s15^2 - pp2*s12*s23 + s12*s15*s23 + 
       pp1*pp2*s34 + pp1*pp3*s34 + pp1*s15*s34 - 2*pp2*s15*s34 + 
       pp3*s15*s34 + s12*s15*s34 - 2*pp1*s23*s34 + pp2*s23*s34 + 
       s12*s23*s34 + s15*s23*s34 - pp1*s34^2 - s23*s34^2 + pp2^2*s45 - 
       2*pp2*s15*s45 + s15^2*s45 - 2*pp2*s34*s45 - 2*s15*s34*s45 + 
       s34^2*s45 - sD3*sD7)/(-(pp1*pp2*pp3) + pp1*pp3*s15 + pp2*pp3*s15 + 
       pp2*s12*s15 - 2*pp3*s12*s15 - pp3*s15^2 - s12*s15^2 - pp2*s12*s23 + 
       s12*s15*s23 + pp1*pp2*s34 + pp1*pp3*s34 + pp1*s15*s34 - 
       2*pp2*s15*s34 + pp3*s15*s34 + s12*s15*s34 - 2*pp1*s23*s34 + 
       pp2*s23*s34 + s12*s23*s34 + s15*s23*s34 - pp1*s34^2 - s23*s34^2 + 
       pp2^2*s45 - 2*pp2*s15*s45 + s15^2*s45 - 2*pp2*s34*s45 - 
       2*s15*s34*s45 + s34^2*s45 + sD3*sD7), 
     (-(pp1*pp3^2) + pp1*pp3*s12 + pp3^2*s15 - 2*pp3*s12*s15 + s12^2*s15 + 
       pp3*s12*s23 - s12^2*s23 + pp1*pp3*s34 - pp1*s12*s34 - pp3*s23*s34 + 
       s12*s23*s34 + pp1*pp3*s45 + pp2*pp3*s45 + pp2*s12*s45 - 
       2*pp3*s12*s45 - 2*pp3*s15*s45 - 2*s12*s15*s45 + s12*s23*s45 + 
       pp1*s34*s45 - 2*pp2*s34*s45 + pp3*s34*s45 + s12*s34*s45 + 
       s23*s34*s45 - pp2*s45^2 + s15*s45^2 - s34*s45^2 - sD4*sD7)/
      (-(pp1*pp3^2) + pp1*pp3*s12 + pp3^2*s15 - 2*pp3*s12*s15 + s12^2*s15 + 
       pp3*s12*s23 - s12^2*s23 + pp1*pp3*s34 - pp1*s12*s34 - pp3*s23*s34 + 
       s12*s23*s34 + pp1*pp3*s45 + pp2*pp3*s45 + pp2*s12*s45 - 
       2*pp3*s12*s45 - 2*pp3*s15*s45 - 2*s12*s15*s45 + s12*s23*s45 + 
       pp1*s34*s45 - 2*pp2*s34*s45 + pp3*s34*s45 + s12*s34*s45 + 
       s23*s34*s45 - pp2*s45^2 + s15*s45^2 - s34*s45^2 + sD4*sD7), 
     (-(pp1^2*pp3) + pp1*pp3*s15 - pp1*s12*s15 + pp1*pp3*s23 + pp1*s12*s23 - 
       pp3*s15*s23 + s12*s15*s23 - s12*s23^2 + pp1^2*s34 - 2*pp1*s23*s34 + 
       s23^2*s34 + pp1*pp2*s45 + pp1*pp3*s45 + pp1*s15*s45 - 2*pp2*s15*s45 + 
       pp3*s15*s45 + s12*s15*s45 - 2*pp1*s23*s45 + pp2*s23*s45 + 
       s12*s23*s45 + s15*s23*s45 - 2*pp1*s34*s45 - 2*s23*s34*s45 - 
       pp2*s45^2 - s15*s45^2 + s34*s45^2 - sD5*sD7)/
      (-(pp1^2*pp3) + pp1*pp3*s15 - pp1*s12*s15 + pp1*pp3*s23 + pp1*s12*s23 - 
       pp3*s15*s23 + s12*s15*s23 - s12*s23^2 + pp1^2*s34 - 2*pp1*s23*s34 + 
       s23^2*s34 + pp1*pp2*s45 + pp1*pp3*s45 + pp1*s15*s45 - 2*pp2*s15*s45 + 
       pp3*s15*s45 + s12*s15*s45 - 2*pp1*s23*s45 + pp2*s23*s45 + 
       s12*s23*s45 + s15*s23*s45 - 2*pp1*s34*s45 - 2*s23*s34*s45 - 
       pp2*s45^2 - s15*s45^2 + s34*s45^2 + sD5*sD7), 
     (pp1^2*pp3^2 - pp1*pp3^2*s15 + pp1*pp3*s12*s15 - 2*pp1*pp3*s12*s23 + 
       pp3*s12*s15*s23 - s12^2*s15*s23 + s12^2*s23^2 - pp1^2*pp3*s34 + 
       pp1*pp3*s23*s34 + pp1*s12*s23*s34 - s12*s23^2*s34 - 
       2*pp1*pp2*pp3*s45 + pp1*pp3*s15*s45 + pp2*pp3*s15*s45 + 
       pp2*s12*s15*s45 - 2*pp3*s12*s15*s45 - 2*pp2*s12*s23*s45 + 
       s12*s15*s23*s45 + pp1*pp2*s34*s45 + pp1*pp3*s34*s45 - 
       2*pp1*s23*s34*s45 + pp2*s23*s34*s45 + s12*s23*s34*s45 + pp2^2*s45^2 - 
       pp2*s15*s45^2 - pp2*s34*s45^2 - sD6*sD7)/(pp1^2*pp3^2 - 
       pp1*pp3^2*s15 + pp1*pp3*s12*s15 - 2*pp1*pp3*s12*s23 + 
       pp3*s12*s15*s23 - s12^2*s15*s23 + s12^2*s23^2 - pp1^2*pp3*s34 + 
       pp1*pp3*s23*s34 + pp1*s12*s23*s34 - s12*s23^2*s34 - 
       2*pp1*pp2*pp3*s45 + pp1*pp3*s15*s45 + pp2*pp3*s15*s45 + 
       pp2*s12*s15*s45 - 2*pp3*s12*s15*s45 - 2*pp2*s12*s23*s45 + 
       s12*s15*s23*s45 + pp1*pp2*s34*s45 + pp1*pp3*s34*s45 - 
       2*pp1*s23*s34*s45 + pp2*s23*s34*s45 + s12*s23*s34*s45 + pp2^2*s45^2 - 
       pp2*s15*s45^2 - pp2*s34*s45^2 + sD6*sD7)}
 
sqrule3mh = {sD1 -> Sqrt[pp1^2 - 2*pp1*pp2 + pp2^2 - 2*pp1*s12 - 2*pp2*s12 + 
        s12^2], sD2 -> Sqrt[pp2^2 - 2*pp2*pp3 + pp3^2 - 2*pp2*s23 - 
        2*pp3*s23 + s23^2], sD3 -> Sqrt[pp2^2 - 2*pp2*s15 + s15^2 - 
        2*pp2*s34 - 2*s15*s34 + s34^2], 
     sD4 -> Sqrt[pp3^2 - 2*pp3*s12 + s12^2 - 2*pp3*s45 - 2*s12*s45 + s45^2], 
     sD5 -> Sqrt[pp1^2 - 2*pp1*s23 + s23^2 - 2*pp1*s45 - 2*s23*s45 + s45^2], 
     sD6 -> Sqrt[pp1^2*pp3^2 - 2*pp1*pp3*s12*s23 + s12^2*s23^2 - 
        2*pp1*pp2*pp3*s45 - 2*pp2*s12*s23*s45 + pp2^2*s45^2], 
     sD7 -> Sqrt[pp1^2*pp3^2 - 2*pp1*pp3^2*s15 + 2*pp1*pp3*s12*s15 + 
        pp3^2*s15^2 - 2*pp3*s12*s15^2 + s12^2*s15^2 - 2*pp1*pp3*s12*s23 + 
        2*pp3*s12*s15*s23 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*pp1^2*pp3*s34 + 
        2*pp1*pp3*s15*s34 - 2*pp1*s12*s15*s34 + 2*pp1*pp3*s23*s34 + 
        2*pp1*s12*s23*s34 - 2*pp3*s15*s23*s34 + 2*s12*s15*s23*s34 - 
        2*s12*s23^2*s34 + pp1^2*s34^2 - 2*pp1*s23*s34^2 + s23^2*s34^2 - 
        2*pp1*pp2*pp3*s45 + 2*pp1*pp3*s15*s45 + 2*pp2*pp3*s15*s45 + 
        2*pp2*s12*s15*s45 - 4*pp3*s12*s15*s45 - 2*pp3*s15^2*s45 - 
        2*s12*s15^2*s45 - 2*pp2*s12*s23*s45 + 2*s12*s15*s23*s45 + 
        2*pp1*pp2*s34*s45 + 2*pp1*pp3*s34*s45 + 2*pp1*s15*s34*s45 - 
        4*pp2*s15*s34*s45 + 2*pp3*s15*s34*s45 + 2*s12*s15*s34*s45 - 
        4*pp1*s23*s34*s45 + 2*pp2*s23*s34*s45 + 2*s12*s23*s34*s45 + 
        2*s15*s23*s34*s45 - 2*pp1*s34^2*s45 - 2*s23*s34^2*s45 + pp2^2*s45^2 - 
        2*pp2*s15*s45^2 + s15^2*s45^2 - 2*pp2*s34*s45^2 - 2*s15*s34*s45^2 + 
        s34^2*s45^2]}


==> anc/Kinematics/sDpentReplace2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{sD1 -> -(((1 + x[6])*(-1 + (-1 + t1*x[4])*x[6])^2 + 
     (1 + x[6])*(-3 - t1^2*(-1 + x[2])*x[4] + (-3 + 2*t1*x[4] + t1^2*x[4]^2)*
        x[6])*x[7] + (3 + t1^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^2 - x[7]^3)/
    (x[4]*(-1 - x[6] + x[7])*(x[6]*(-1 - x[6] + x[7]) + 
      t1*(x[4]*x[6]^2 + (1 - x[2] + x[4]*x[6])*x[7] + (-1 + x[2])*x[7]^2)))), 
 sD2 -> 
  ((1 + x[8])*(x[5]^2*(x[7]^4 - x[7]^3*(4 + 4*x[6] + 2*x[6]*x[8] + 
         t2^2*(-1 + x[2])*(1 + x[6])*(x[4] + (-1 + x[2])*x[8])) + 
       x[7]^2*(6 + 12*x[6] + 6*x[6]^2 + 6*x[6]*x[8] + 6*x[6]^2*x[8] + 
         x[6]^2*x[8]^2 - 2*t2*x[6]*(1 + x[6])*(x[4] + (-1 + x[2])*x[8]) + 
         t2^2*(1 + x[6])*(-2 - (1 + x[4])*x[6] + x[2]*(2 + x[6]))*
          (x[4] + (-1 + x[2])*x[8])) + (1 + x[6])^2*
        (1 + x[6]*(1 - t2*x[4] + (1 + t2 - t2*x[2])*x[8]))^2 - 
       (1 + x[6])*x[7]*(4 + 8*x[6] + 4*x[6]^2 + 6*x[6]*x[8] + 6*x[6]^2*x[8] + 
         2*x[6]^2*x[8]^2 + t2^2*(-1 - (1 + x[4])*x[6] + x[2]*(1 + x[6]))*
          (x[4] + (-1 + x[2])*x[8]) - 2*t2*x[6]*(x[4] + (-1 + x[2])*x[8])*
          (2 + x[6]*(2 + x[8])))) + (1 + x[6])^2*
      ((1 + x[6])^2*(1 + x[6]*(1 + x[8]))^2 - 
       x[7]^4*(-1 + t2^2*(-1 + x[2])*(x[4] + (-1 + x[2])*x[8])) - 
       2*(1 + x[6])*x[7]*(1 + x[6]*(1 + x[8]))*
        (2 + x[6]*(2 + t2*x[4] + x[8] + t2*(-1 + x[2])*x[8])) + 
       x[7]^3*(-2*t2*x[6]*(x[4] + (-1 + x[2])*x[8]) + 
         t2^2*(-2 - (1 + x[4])*x[6] + x[2]*(2 + x[6]))*
          (x[4] + (-1 + x[2])*x[8]) - 2*(2 + x[6]*(2 + x[8]))) + 
       x[7]^2*(6 + 12*x[6] + 6*x[6]^2 + 6*x[6]*x[8] + 6*x[6]^2*x[8] + 
         x[6]^2*x[8]^2 + t2^2*(x[4]*(1 + x[6])*(1 - x[2] + x[4]*x[6]) - 
           (-1 + x[2])*(-1 - (1 + x[4])*x[6] - 2*x[4]*x[6]^2 + 
             x[2]*(1 + x[6]))*x[8] + (-1 + x[2])^2*x[6]^2*x[8]^2) + 
         2*t2*x[6]*(x[4] + (-1 + x[2])*x[8])*(2 + x[6]*(2 + x[8])))) + 
     x[5]*(1 + x[6])*(2*(1 + x[6])^2*(1 + x[6]*(1 + x[8]))*
        (-1 + x[6]*(-1 + t2*x[4] + (-1 + t2*(-1 + x[2]))*x[8])) + 
       x[7]^4*(-2 + t2^2*(-1 + x[2])*(x[4] + (-1 + x[2])*x[8])) + 
       x[7]^3*(8 + 4*x[6]*(2 + x[8]) + 2*t2*x[6]*(x[4] + (-1 + x[2])*x[8]) - 
         t2^2*(-1 + x[2] - x[4]*x[6])*(x[4] + (-1 + x[2])*x[8])) - 
       (1 + x[6])*x[7]*(2*t2*x[6]*(1 + x[6])*(x[4] + (-1 + x[2])*x[8]) + 
         t2^2*(x[4]*(1 + (1 + x[4])*x[6] + 2*x[4]*x[6]^2 - x[2]*(1 + x[6])) - 
           (-1 + x[2])*(-1 - (1 + x[4])*x[6] - 4*x[4]*x[6]^2 + 
             x[2]*(1 + x[6]))*x[8] + 2*(-1 + x[2])^2*x[6]^2*x[8]^2) - 
         4*(2 + x[6]*(4 + 3*x[8]) + x[6]^2*(2 + 3*x[8] + x[8]^2))) - 
       x[7]^2*(t2^2*(-1 - 2*x[6] - (1 + x[4])*x[6]^2 + x[2]*(1 + x[6])^2)*
          (x[4] + (-1 + x[2])*x[8]) + 2*t2*x[6]*(x[4] + (-1 + x[2])*x[8])*
          (1 + x[6]*(1 + x[8])) + 2*(6 + 6*x[6]*(2 + x[8]) + 
           x[6]^2*(6 + 6*x[8] + x[8]^2))))))/
   ((x[5] - x[7])*(x[4] + (-1 + x[2])*x[8])*(-1 + x[7] - x[6]*(1 + x[8]))*
    ((-1 + x[5] - x[6])*x[6]*(1 + x[6] - x[7])*(1 - x[7] + x[6]*(1 + x[8])) + 
     t2*(-((-1 + x[5] - x[6])*(-2 - (1 + x[4])*x[6] + x[2]*(2 + x[6]))*
         x[7]^2) + (-1 + x[2])*(-1 + x[5] - x[6])*x[7]^3 - 
       x[5]*x[6]^2*(1 + x[6])*(x[4] + (-1 + x[2])*x[8]) + 
       x[7]*(x[5]*(-1 - (1 + x[4])*x[6] + x[2]*(1 + x[6])) + 
         (1 + x[6])*(1 + (1 + x[4])*x[6] + x[6]^2*(x[4] - x[8]) + 
           x[2]*(-1 - x[6] + x[6]^2*x[8])))))), 
 sD3 -> (-((1 + x[6])^3*(-1 + x[7])^3*x[7]^3*x[8]^3) - 
    x[3]^3*((1 + x[6] - x[7])^2 + ((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8])^
      3 - x[3]*(1 + x[6])^2*x[7]^2*
     (-(t3^2*x[4]^2*x[6]*(-1 - x[6] + x[7])^3) - t3*x[4]*(1 + x[6] - x[7])^2*
       (2*x[6]*(-1 + x[7]) + t3*(-(x[4]*x[6]*(2 + 3*x[6])) + 
          (1 - x[2] + 2*x[4]*x[6])*x[7] + (-1 + x[2])*x[7]^2))*x[8] - 
      (-1 - x[6] + x[7])*(3 + (3 + 2*t3*x[4] + t3^2*x[4]^2)*x[6] + 
        4*t3*x[4]*(1 + t3*x[4])*x[6]^2 + 3*t3^2*x[4]^2*x[6]^3 - 
        (9 - t3^2*(-1 + x[2])*x[4] + 2*(3 + 2*t3*x[4] + 
            t3^2*x[4]*(1 - x[2] + x[4]))*x[6] + 4*t3*x[4]*(1 + t3*x[4])*
           x[6]^2)*x[7] + (9 - 2*t3^2*(-1 + x[2])*x[4] + 
          (3 + 2*t3*x[4] + t3^2*x[4]*(2 - 2*x[2] + x[4]))*x[6])*x[7]^2 + 
        (-3 + t3^2*(-1 + x[2])*x[4])*x[7]^3)*x[8]^2 + 
      ((1 + x[6])*(3 + 3*x[6] + t3*x[4]*(2 + t3*x[4])*x[6]^2 + 
          t3^2*x[4]^2*x[6]^3) - (9 + (18 - t3^2*(-1 + x[2])*x[4])*x[6] + 
          (6 + 4*t3*x[4] + t3^2*x[4]*(1 - x[2] + 2*x[4]))*x[6]^2 + 
          2*t3*x[4]*(1 + t3*x[4])*x[6]^3)*x[7] + 
        (9 + (18 - 2*t3^2*(-1 + x[2])*x[4])*x[6] + 
          (3 + 2*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6]^2)*x[7]^2 + 
        (-3 + (-6 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^3)*x[8]^3) + 
    x[3]^2*(1 + x[6])*x[7]*(t3*x[4]*(-1 - x[6] + x[7])^3*
       (t3*(-1 + x[2])*(-1 + x[7])*x[7] + 2*x[6]*(-1 - x[6] + x[7])) + 
      (1 + x[6] - x[7])^2*((1 + x[6])*(3 + (3 + 4*t3*x[4])*x[6] + 
          6*t3*x[4]*x[6]^2) - (9 - 2*t3^2*(-1 + x[2])*x[4] + 
          (12 + 6*t3*x[4] - 4*t3^2*(-1 + x[2])*x[4])*x[6] + 
          (3 + 10*t3*x[4])*x[6]^2)*x[7] + (9 - 3*t3^2*(-1 + x[2])*x[4] + 
          (6 + 2*t3*x[4] - 4*t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^2 + 
        (-3 + t3^2*(-1 + x[2])*x[4])*x[7]^3)*x[8] - (-1 - x[6] + x[7])*
       (2*(1 + x[6])^2*(3 + (3 + t3*x[4])*x[6] + 3*t3*x[4]*x[6]^2) - 
        (18 - t3^2*(-1 + x[2])*x[4] + (48 + 4*t3*x[4] - 5*t3^2*(-1 + x[2])*
             x[4])*x[6] + (36 + 16*t3*x[4] - 5*t3^2*(-1 + x[2])*x[4])*
           x[6]^2 + 2*(3 + 7*t3*x[4])*x[6]^3)*x[7] + 
        (18 - 2*t3^2*(-1 + x[2])*x[4] + (42 + 2*t3*x[4] - 8*t3^2*(-1 + x[2])*
             x[4])*x[6] + (18 + 6*t3*x[4] - 5*t3^2*(-1 + x[2])*x[4])*x[6]^2)*
         x[7]^2 + (-6 + t3^2*(-1 + x[2])*x[4] + 
          3*(-4 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^3)*x[8]^2 + 
      ((1 + x[6])^3*(3 + 3*x[6] + 2*t3*x[4]*x[6]^2) - 
        (1 + x[6])*(9 + (27 - t3^2*(-1 + x[2])*x[4])*x[6] + 
          (21 + 4*t3*x[4] - 2*t3^2*(-1 + x[2])*x[4])*x[6]^2 + 
          (3 + 6*t3*x[4])*x[6]^3)*x[7] - (1 + 2*x[6])*
         (-9 + 2*(-9 + t3^2*(-1 + x[2])*x[4])*x[6] + 
          (-6 - 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]^2)*x[7]^2 + 
        (1 + 2*x[6])*(-3 + (-6 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^3)*
       x[8]^3) - x[5]^3*(-((-1 - x[6] + x[7])^3*
        (-((1 + x[6])*(1 + x[6] - t3*x[4]*x[6])^2) - 
         (1 + x[6])*(-3 - t3^2*(-1 + x[2])*x[4] + 
           (-3 + 2*t3*x[4] + t3^2*x[4]^2)*x[6])*x[7] - 
         (3 + t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^2 + x[7]^3)) - 
      (1 + x[6] - x[7])^2*(x[6]*(1 + x[6])*(3 - 2*t3*x[4] + 
          2*(3 - 4*t3*x[4] + t3^2*x[4]^2)*x[6] + 3*(-1 + t3*x[4])^2*x[6]^2) + 
        (1 + x[6])*(-3 - t3^2*(-1 + x[2])*x[4] + 
          2*(-6 + 3*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6] + 
          (-9 + 8*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] - 
        (1 + x[6])*(-9 - 3*t3^2*(-1 + x[2])*x[4] + 
          2*(-6 + 2*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6])*x[7]^2 - 
        (9 + 2*t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^3 + 3*x[7]^4 - 
        x[3]*(-1 + x[7])*(-((1 + x[6])*(-3 + (-3 + 2*t3*x[4] + t3^2*
                (-1 + x[2])*x[4])*x[6])) - (6 + t3^2*(-1 + x[2])*x[4])*
           (1 + x[6])*x[7] + 3*x[7]^2))*x[8] - (-1 - x[6] + x[7])*
       (-((-1 + t3*x[4])*x[6]^2*(1 + x[6])^2*(-3 + t3*x[4] + 
           3*(-1 + t3*x[4])*x[6])) + x[6]*(1 + x[6])*(6 - 2*t3*x[4] - 
          t3^2*x[4]*(1 - x[2] + x[4]) + (15 - 12*t3*x[4] - 
            t3^2*x[4]*(1 - x[2] + 2*x[4]))*x[6] + 
          (9 - 10*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] + 
        (1 + x[6])*(-3 - t3^2*(-1 + x[2])*x[4] + 
          2*(-9 + 2*t3*x[4] + t3^2*x[4]*(2 - 2*x[2] + x[4]))*x[6] + 
          (-15 + 8*t3*x[4] + t3^2*x[4]*(1 - x[2] + 3*x[4]))*x[6]^2)*x[7]^2 - 
        (1 + x[6])*(-9 - 2*t3^2*(-1 + x[2])*x[4] + 
          (-15 + 2*t3*x[4] + t3^2*x[4]*(3 - 3*x[2] + x[4]))*x[6])*x[7]^3 - 
        (9 + t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^4 + 3*x[7]^5 + 
        3*x[3]^2*(-1 + x[7])^2*(-1 - x[6] + x[7]) - x[3]*(-1 + x[7])*
         (x[6]*(1 + x[6])*(-6 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4] + 
            2*(-3 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]) + 
          (1 + x[6])*(6 + t3^2*(-1 + x[2])*x[4] + (12 - 2*t3*x[4] + 
              t3^2*(-1 + x[2])*x[4])*x[6])*x[7] - 
          (12 + t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^2 + 6*x[7]^3))*
       x[8]^2 + (-((-1 + t3*x[4])^2*x[6]^3*(1 + x[6])^3) + 
        x[3]^3*(-1 + x[7])^3 + (-1 + t3*x[4])*x[6]^2*(1 + x[6])^2*
         (-3 - t3*x[4] + (-3 + t3*x[4])*x[6])*x[7] + x[6]*(1 + x[6])*
         (-3 - t3^2*(-1 + x[2])*x[4] + (-9 + 4*t3*x[4] + 
            t3^2*x[4]*(1 - x[2] + 2*x[4]))*x[6] + 
          (-6 + 4*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7]^2 - 
        (1 + x[6])*(-1 - 2*(4 + t3^2*(-1 + x[2])*x[4])*x[6] + 
          (-7 + 2*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6]^2)*x[7]^3 - 
        (1 + x[6])*(3 + (6 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^4 + 
        3*(1 + x[6])*x[7]^5 - x[7]^6 - 3*x[3]^2*(-1 + x[7])^2*
         (x[6]*(1 + x[6]) - (1 + x[6])*x[7] + x[7]^2) + 
        x[3]*(-1 + x[7])*(-((-3 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]^2*
            (1 + x[6])^2) + x[6]*(1 + x[6])*(-6 - t3^2*(-1 + x[2])*x[4] + 
            2*(-3 + t3*x[4])*x[6])*x[7] + (1 + x[6])*
           (3 + (9 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^2 - 
          6*(1 + x[6])*x[7]^3 + 3*x[7]^4))*x[8]^3) - 
    x[5]*(3*x[3]^3*(-1 + x[7])*x[8]*((1 + x[6] - x[7])^2 + 
         ((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8])^2 - 
      (1 + x[6])^2*x[7]^2*(-(t3^2*x[4]^2*x[6]*(-1 - x[6] + x[7])^3) - 
        t3*x[4]*(1 + x[6] - x[7])^2*(2*x[6]*(-1 + x[7]) + 
          t3*(-(x[4]*x[6]*(2 + 3*x[6])) + (1 - x[2] + 2*x[4]*x[6])*x[7] + 
            (-1 + x[2])*x[7]^2))*x[8] - (-1 - x[6] + x[7])*
         (3 + (3 + 2*t3*x[4] + t3^2*x[4]^2)*x[6] + 4*t3*x[4]*(1 + t3*x[4])*
           x[6]^2 + 3*t3^2*x[4]^2*x[6]^3 - (9 - t3^2*(-1 + x[2])*x[4] + 
            2*(3 + 2*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6] + 
            4*t3*x[4]*(1 + t3*x[4])*x[6]^2)*x[7] + 
          (9 - 2*t3^2*(-1 + x[2])*x[4] + (3 + 2*t3*x[4] + t3^2*x[4]*(2 - 
                2*x[2] + x[4]))*x[6])*x[7]^2 + (-3 + t3^2*(-1 + x[2])*x[4])*
           x[7]^3)*x[8]^2 + (x[6]*(1 + x[6])*(3 + 2*t3*x[4]*x[6] + 
            t3^2*x[4]^2*x[6]*(1 + x[6])) - (3 + (9 - t3^2*(-1 + x[2])*x[4])*
             x[6] + (6 + 4*t3*x[4] + t3^2*x[4]*(1 - x[2] + 2*x[4]))*x[6]^2 + 
            2*t3*x[4]*(1 + t3*x[4])*x[6]^3)*x[7] + 
          (9 + (9 - 2*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (3 + 2*t3*x[4] + t3^2*x[4]*(1 - x[2] + x[4]))*x[6]^2)*x[7]^2 + 
          (-9 + (-3 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^3 + 3*x[7]^4)*
         x[8]^3) + x[3]*(1 + x[6])*x[7]*(t3*x[4]*(-1 - x[6] + x[7])^3*
         (4*x[6]*(-1 - x[6] + x[7]) + t3*(x[4]*x[6]*(1 + 2*x[6]) + 
            (2 - 2*x[2] + x[4]*x[6])*x[7] + 2*(-1 + x[2])*x[7]^2)) + 
        (1 + x[6] - x[7])^2*(6 + (12 + 4*t3*x[4] - 2*t3^2*x[4]^2)*x[6] + 
          (6 + 16*t3*x[4] - 7*t3^2*x[4]^2)*x[6]^2 - 6*t3*x[4]*(-2 + t3*x[4])*
           x[6]^3 + (2*(-9 + t3^2*(-1 + x[2])*x[4]) + 
            (-24 - 10*t3*x[4] + 5*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-6 - 16*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] + 
          (18 - 5*t3^2*(-1 + x[2])*x[4] + (12 + 6*t3*x[4] + t3^2*x[4]*(5 - 
                5*x[2] + 2*x[4]))*x[6])*x[7]^2 + 
          3*(-2 + t3^2*(-1 + x[2])*x[4])*x[7]^3)*x[8] + 
        (-1 - x[6] + x[7])*((1 + x[6])*(-6 + (-18 + t3^2*x[4]^2)*x[6] + 
            (-12 - 8*t3*x[4] + 5*t3^2*x[4]^2)*x[6]^2 + 6*t3*x[4]*
             (-2 + t3*x[4])*x[6]^3) + 
          (24 + (72 + 2*t3*x[4] - t3^2*x[4]*(-3 + 3*x[2] + x[4]))*x[6] - 
            4*(-15 - 5*t3*x[4] + t3^2*x[4]*(-1 + x[2] + x[4]))*x[6]^2 + 
            (12 + 20*t3*x[4] - 5*t3^2*x[4]^2)*x[6]^3)*x[7] - 
          (36 - t3^2*(-1 + x[2])*x[4] + (72 + 4*t3*x[4] + t3^2*x[4]*(8 - 
                8*x[2] + x[4]))*x[6] + 2*(15 + 6*t3*x[4] + t3^2*x[4]*(2 - 
                2*x[2] + x[4]))*x[6]^2)*x[7]^2 + 
          (24 - 2*t3^2*(-1 + x[2])*x[4] + (24 + 2*t3*x[4] + t3^2*x[4]*(5 - 
                5*x[2] + x[4]))*x[6])*x[7]^3 + (-6 + t3^2*(-1 + x[2])*x[4])*
           x[7]^4)*x[8]^2 + (-(x[6]*(1 + x[6])^2*(-6 + (-6 + t3^2*x[4]^2)*
              x[6] + 2*t3*x[4]*(-2 + t3*x[4])*x[6]^2)) + 
          (1 + x[6])*(-9 - 24*x[6] + (-30 - 2*t3*x[4] + t3^2*x[4]*(-1 + 
                x[2] + x[4]))*x[6]^2 + (-6 - 8*t3*x[4] + 3*t3^2*x[4]^2)*
             x[6]^3)*x[7] + (27 + (63 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            (54 + 4*t3*x[4] + t3^2*x[4]*(3 - 3*x[2] + x[4]))*x[6]^2 + 
            (18 + 6*t3*x[4] - t3^2*(-1 + x[2])*x[4])*x[6]^3)*x[7]^2 - 
          (27 + (51 - 2*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (18 + 2*t3*x[4] + t3^2*x[4]*(2 - 2*x[2] + x[4]))*x[6]^2)*x[7]^3 + 
          (9 + (15 - t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^4)*x[8]^3) + 
      x[3]^2*(-((-1 - x[6] + x[7])^3*((1 + x[6])^2*(-3 + (-3 + 2*t3*x[4])*
              x[6]) - (1 + x[6])*(-9 - t3^2*(-1 + x[2])*x[4] + 
             (-9 + 2*t3*x[4])*x[6])*x[7] - (9 + t3^2*(-1 + x[2])*x[4])*
            (1 + x[6])*x[7]^2 + 3*x[7]^3)) - (1 + x[6] - x[7])^2*
         (-((1 + x[6])^2*(2 + 3*x[6])*(-3 + (-3 + 2*t3*x[4])*x[6])) + 
          (1 + x[6])*(-21 - 2*t3^2*(-1 + x[2])*x[4] + 
            (-54 + 4*t3*x[4] - 5*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-33 + 10*t3*x[4])*x[6]^2)*x[7] + (1 + x[6])*
           (27 + 2*t3^2*(-1 + x[2])*x[4] + (42 + 5*t3^2*(-1 + x[2])*x[4])*
             x[6])*x[7]^2 - 3*(5 + 7*x[6])*x[7]^3 + 3*x[7]^4)*x[8] - 
        (-1 - x[6] + x[7])*((1 + x[6])^3*(1 + 3*x[6])*
           (-3 + (-3 + 2*t3*x[4])*x[6]) - (1 + x[6])*
           (-21 - t3^2*(-1 + x[2])*x[4] + (-69 + 2*t3*x[4] - 6*t3^2*(-1 + 
                x[2])*x[4])*x[6] + (-87 + 12*t3*x[4] - 7*t3^2*(-1 + x[2])*x[
                4])*x[6]^2 + (-39 + 14*t3*x[4])*x[6]^3)*x[7] - 
          (1 + x[6])*(45 + t3^2*(-1 + x[2])*x[4] + 
            2*(45 + t3*x[4] + 4*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (60 - 2*t3*x[4] + 7*t3^2*(-1 + x[2])*x[4])*x[6]^2)*x[7]^2 + 
          (39 - t3^2*(-1 + x[2])*x[4] + (84 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[
                4])*x[6] + 2*(24 + t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]^2)*
           x[7]^3 + (-12 + t3^2*(-1 + x[2])*x[4] + 
            (-18 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^4)*x[8]^2 + 
        (x[6]*(1 + x[6])^4*(-3 + (-3 + 2*t3*x[4])*x[6]) - 
          (1 + x[6])^2*(-9 + (-21 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-27 + 2*t3*x[4] - 3*t3^2*(-1 + x[2])*x[4])*x[6]^2 + 
            3*(-5 + 2*t3*x[4])*x[6]^3)*x[7] - (1 + x[6])*
           (27 + (72 + t3^2*(-1 + x[2])*x[4])*x[6] + 
            (63 + 2*t3*x[4] + 6*t3^2*(-1 + x[2])*x[4])*x[6]^2 + 
            (27 - 2*t3*x[4] + 3*t3^2*(-1 + x[2])*x[4])*x[6]^3)*x[7]^2 + 
          (1 + x[6])*(27 + (66 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            2*(15 + t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]^2)*x[7]^3 + 
          (-9 + (-30 + t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-24 + t3^2*(-1 + x[2])*x[4])*x[6]^2)*x[7]^4)*x[8]^3)) - 
    x[5]^2*(3*x[3]^3*(-1 + x[7])^2*x[8]^2*((1 + x[6] - x[7])^2 + 
        ((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8]) + x[3]^2*(-1 + x[7])*x[8]*
       (-((1 + x[6] - x[7])^2*(-((1 + x[6])*(-6 + (-6 + 2*t3*x[4] + 
                t3^2*(-1 + x[2])*x[4])*x[6])) - (12 + t3^2*(-1 + x[2])*x[4])*
            (1 + x[6])*x[7] + 6*x[7]^2)) - (1 + 3*x[6] + 2*x[6]^2 - 
          (2 + 3*x[6])*x[7] + x[7]^2)*
         (-((1 + x[6])*(-6 + (-6 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*
              x[6])) - (12 + t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7] + 
          6*x[7]^2)*x[8] + (x[6]*(1 + x[6])^2*
           (-6 + (-6 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]) - 
          (1 + x[6])*(-9 + (-18 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            2*(-9 + t3*x[4])*x[6]^2)*x[7] - (1 + x[6])*
           (18 + (18 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^2 + 
          3*(3 + 5*x[6])*x[7]^3)*x[8]^2) + (1 + x[6])*x[7]*
       (-(t3*x[4]*(-1 - x[6] + x[7])^3*(2*x[6]*(-1 - x[6] + x[7]) + 
           t3*(x[4]*x[6]*(1 + 2*x[6]) + (1 - x[2] + x[4]*x[6])*x[7] + 
             (-1 + x[2])*x[7]^2))) - (1 + x[6] - x[7])^2*
         (3 + (6 - 2*t3^2*x[4]^2)*x[6] + (3 + 6*t3*x[4] - 7*t3^2*x[4]^2)*
           x[6]^2 - 6*t3*x[4]*(-1 + t3*x[4])*x[6]^3 + 
          (-9 + (-12 - 4*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-3 - 6*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] + 
          (9 - 2*t3^2*(-1 + x[2])*x[4] + (6 + 4*t3*x[4] + t3^2*x[4]*(1 - 
                x[2] + 2*x[4]))*x[6])*x[7]^2 + (-3 + 2*t3^2*(-1 + x[2])*x[4])*
           x[7]^3)*x[8] - (-1 - x[6] + x[7])*
         (x[6]*(1 + x[6])*(-6 + 2*t3*x[4] + t3^2*x[4]^2 + 
            (-6 + 5*t3^2*x[4]^2)*x[6] + 6*t3*x[4]*(-1 + t3*x[4])*x[6]^2) + 
          (6 + t3^2*(-1 + x[2])*x[4] - (-24 + 2*t3*x[4] + t3^2*x[4]*(2 - 
                2*x[2] + x[4]))*x[6] + (24 + 4*t3*x[4] - t3^2*x[4]*(1 - 
                x[2] + 4*x[4]))*x[6]^2 + (6 + 6*t3*x[4] - 5*t3^2*x[4]^2)*
             x[6]^3)*x[7] - (18 + t3^2*(-1 + x[2])*x[4] + 
            (30 + 2*t3*x[4] + t3^2*x[4]^2)*x[6] + (12 + 6*t3*x[4] + 
              t3^2*x[4]*(-1 + x[2] + 2*x[4]))*x[6]^2)*x[7]^2 + 
          (18 - t3^2*(-1 + x[2])*x[4] + (12 + 2*t3*x[4] + t3^2*x[4]*(2 - 
                2*x[2] + x[4]))*x[6])*x[7]^3 + (-6 + t3^2*(-1 + x[2])*x[4])*
           x[7]^4)*x[8]^2 + ((-1 + t3*x[4])*x[6]^2*(1 + x[6])^2*
           (3 + t3*x[4]*(1 + 2*x[6])) - x[6]*(1 + x[6])*
           (-6 - t3^2*(-1 + x[2])*x[4] + (-9 + 2*t3*x[4] + t3^2*x[4]*(1 - 
                x[2] + x[4]))*x[6] + (-3 - 2*t3*x[4] + 3*t3^2*x[4]^2)*x[6]^2)*
           x[7] - (3 + (18 + t3^2*(-1 + x[2])*x[4])*x[6] + 
            (21 + 2*t3*x[4] + t3^2*x[4]*(-2 + 2*x[2] + x[4]))*x[6]^2 + 
            (6 + 2*t3*x[4] + t3^2*(-1 + x[2])*x[4])*x[6]^3)*x[7]^2 + 
          (9 + (18 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            (9 + 2*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7]^3 + 
          (-9 + (-6 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^4 + 3*x[7]^5)*
         x[8]^3) + x[3]*((-1 - x[6] + x[7])^3*
         (-((1 + x[6])*(3 + (6 - 4*t3*x[4])*x[6] + (3 - 4*t3*x[4] + t3^2*
                x[4]^2)*x[6]^2)) - (1 + x[6])*(-9 - 2*t3^2*(-1 + x[2])*x[4] + 
            (-9 + 4*t3*x[4] + t3^2*x[4]^2)*x[6])*x[7] - 
          (9 + 2*t3^2*(-1 + x[2])*x[4])*(1 + x[6])*x[7]^2 + 3*x[7]^3) + 
        (1 + x[6] - x[7])^2*((1 + x[6])*(3 + (15 - 6*t3*x[4])*x[6] + 
            (21 - 18*t3*x[4] + 2*t3^2*x[4]^2)*x[6]^2 + 
            3*(3 - 4*t3*x[4] + t3^2*x[4]^2)*x[6]^3) + 
          (1 + x[6])*(-3*(5 + t3^2*(-1 + x[2])*x[4]) + 
            (-45 + 10*t3*x[4] + t3^2*x[4]*(7 - 7*x[2] + 2*x[4]))*x[6] + 
            (-30 + 18*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] - 
          (1 + x[6])*(-27 - 5*t3^2*(-1 + x[2])*x[4] + 
            (-39 + 4*t3*x[4] + t3^2*x[4]*(7 - 7*x[2] + 2*x[4]))*x[6])*
           x[7]^2 - (21 + 2*t3^2*(-1 + x[2])*x[4] + 
            2*(12 + t3^2*(-1 + x[2])*x[4])*x[6])*x[7]^3 + 6*x[7]^4)*x[8] + 
        (-1 - x[6] + x[7])*(-(x[6]*(1 + x[6])^2*(6 - 2*t3*x[4] + 
             (15 - 12*t3*x[4] + t3^2*x[4]^2)*x[6] + 3*(3 - 4*t3*x[4] + t3^2*
                x[4]^2)*x[6]^2)) + (1 + x[6])*(12 + t3^2*(-1 + x[2])*x[4] - 
            (-42 + 4*t3*x[4] + t3^2*x[4]*(7 - 7*x[2] + x[4]))*x[6] + 
            (63 - 24*t3*x[4] - 2*t3^2*x[4]*(4 - 4*x[2] + x[4]))*x[6]^2 + 
            (33 - 24*t3*x[4] + t3^2*x[4]^2)*x[6]^3)*x[7] + 
          (1 + x[6])*(-39 - 2*t3^2*(-1 + x[2])*x[4] + 
            2*(-39 + t3*x[4] + t3^2*x[4]*(6 - 6*x[2] + x[4]))*x[6] + 
            (-51 + 10*t3*x[4] + t3^2*x[4]*(8 - 8*x[2] + 3*x[4]))*x[6]^2)*
           x[7]^2 - (1 + x[6])*(-45 - t3^2*(-1 + x[2])*x[4] + 
            (-51 + t3^2*x[4]*(5 - 5*x[2] + x[4]))*x[6])*x[7]^3 - 
          3*(7 + 9*x[6])*x[7]^4 + 3*x[7]^5)*x[8]^2 + 
        (x[6]^2*(1 + x[6])^3*(3 - 2*t3*x[4] + (3 - 4*t3*x[4] + t3^2*x[4]^2)*
             x[6]) - x[6]*(1 + x[6])^2*(12 + t3^2*(-1 + x[2])*x[4] - 
            (-15 + 4*t3*x[4] + t3^2*x[4]*(3 - 3*x[2] + x[4]))*x[6] + 
            (12 - 10*t3*x[4] + t3^2*x[4]^2)*x[6]^2)*x[7] - 
          (1 + x[6])*(-9 + (-39 - 2*t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-51 + 2*t3*x[4] + t3^2*x[4]*(7 - 7*x[2] + 2*x[4]))*x[6]^2 + 
            (-21 + 6*t3*x[4] + t3^2*x[4]*(3 - 3*x[2] + x[4]))*x[6]^3)*
           x[7]^2 + (1 + x[6])*(-27 + (-45 - t3^2*(-1 + x[2])*x[4])*x[6] + 
            (-30 + t3^2*x[4]*(3 - 3*x[2] + x[4]))*x[6]^2)*x[7]^3 + 
          3*(9 + 16*x[6] + 7*x[6]^2)*x[7]^4 - 3*(3 + 4*x[6])*x[7]^5)*
         x[8]^3)))/(x[4]*(x[5] - x[7])*(-1 + x[7] - x[6]*(1 + x[8]))*
    (-((1 + x[6])*(-1 + x[7])*x[7]*x[8]) + 
     x[3]*(-(1 + x[6] - x[7])^2 - (1 + x[6])^2*x[8] + 
       (1 + 2*x[6])*x[7]*x[8]) + x[5]*((1 + x[6] - x[7])^2 + 
       (x[6]*(1 + x[6]) - x[3]*(-1 + x[7]) - (1 + x[6])*x[7] + x[7]^2)*x[8]))*
    (x[6]*(-((1 + x[6])*(-1 + x[7])*x[7]*x[8]) + 
       x[3]*(-(1 + x[6] - x[7])^2 - (1 + x[6])^2*x[8] + 
         (1 + 2*x[6])*x[7]*x[8]) + x[5]*((1 + x[6] - x[7])^2 + 
         (x[6]*(1 + x[6]) - x[3]*(-1 + x[7]) - (1 + x[6])*x[7] + x[7]^2)*
          x[8])) + t3*(x[5]*((-1 + x[2])*x[7]^3*(1 + x[8]) - 
         x[7]*(1 + x[6] + x[4]*x[6] - x[2]*(1 + x[6]) + (-1 + x[2])*x[3]*
            (-1 + x[6])*x[8] + x[4]*x[6]*x[8]) - 
         x[6]*(x[4]*x[6]*(1 + x[6]) - (-1 + x[2])*x[3]*x[8] + 
           x[4]*x[6]*(1 + x[6])*x[8]) + x[7]^2*(2 + x[6] + x[4]*x[6] - 
           x[2]*(2 + x[6]) + (1 - x[2] + x[3] - x[2]*x[3] + x[4]*x[6])*
            x[8])) + x[7]*((-1 + x[2])*x[3]*(-1 + x[7])*(1 + x[6] - x[7] + 
           x[8] + 2*x[6]*x[8]) + (1 + x[6])*(x[4]*x[6]*(1 + x[6] - x[7]) + 
           (x[4]*x[6]*(1 + x[6]) + (-1 + x[2] - x[4]*x[6])*x[7] - 
             (-1 + x[2])*x[7]^2)*x[8]))))), 
 sD4 -> -(((-1 + x[7])*(x[4]^3*(1 + x[6] - x[7])^6 + 
      x[4]^2*(1 + x[6] - x[7])^2*(3*x[4]*(1 + x[6])^3*(1 + 2*x[6]) - 
        (1 + x[6])^2*(-3 + 9*x[4] + (-3 + 15*x[4] + 2*t4*x[4]^2)*x[6] + 
          3*x[2]*(1 + x[6]))*x[7] - (1 + x[6])*(9 - 9*x[4] - t4^2*x[4]^2 - 
          (-9 + 12*x[4] + t4*(2 + t4)*x[4]^2 + t4^2*x[4]^3)*x[6] + 
          x[2]*(-9 + t4^2*x[4]^2)*(1 + x[6]))*x[7]^2 + 
        (9 - 3*x[4] - t4^2*x[4]^2 + x[2]*(-9 + t4^2*x[4]^2))*(1 + x[6])*
         x[7]^3 + 3*(-1 + x[2])*x[7]^4 - 
        x[5]*(-((1 + x[6])^2*(-3*(1 + x[4]) + (-3 - 6*x[4] + 2*t4*x[4]^2)*
              x[6] + 3*x[2]*(1 + x[6]))) - (1 + x[6])*(9 + 9*x[4] - 
            t4^2*x[4]^2 - (-9 - 15*x[4] + t4*(2 + t4)*x[4]^2 + t4^2*x[4]^3)*
             x[6] + x[2]*(-9 + t4^2*x[4]^2)*(1 + x[6]))*x[7] + 
          (9 + 9*x[4] - t4^2*x[4]^2 + (9 + 12*x[4] - t4^2*x[4]^2)*x[6] + 
            x[2]*(-9 + t4^2*x[4]^2)*(1 + x[6]))*x[7]^2 + 3*(-1 + x[2] - x[4])*
           x[7]^3))*x[8] - x[4]*(-1 - x[6] + x[7])*
       (3*x[4]^2*(1 + x[6])^3*(1 + 5*x[6] + 5*x[6]^2) - 
        x[4]*(1 + x[6])^2*(-6 + 9*x[4] + (-18 + (39 - 2*t4)*x[4] + 
            4*t4*x[4]^2)*x[6] + (-12 + (33 - 2*t4)*x[4] + 8*t4*x[4]^2)*
           x[6]^2 + 2*x[2]*(1 + x[6])*(3 + (6 + t4*x[4])*x[6]))*x[7] - 
        (1 + x[6])*(-3 + 18*x[4] - 9*x[4]^2 + t4^2*x[4]^2 - 2*t4^2*x[4]^3 - 
          (6 - 48*x[4] + (33 - 6*t4 - 2*t4^2)*x[4]^2 + 4*t4*(1 + t4)*x[4]^3 + 
            2*t4^2*x[4]^4)*x[6] + (-3 + 30*x[4] + (-24 + 6*t4 + t4^2)*
             x[4]^2 - 2*t4*(3 + t4)*x[4]^3 - 4*t4^2*x[4]^4)*x[6]^2 + 
          x[2]^2*(-3 + t4^2*x[4]^2)*(1 + x[6])^2 + 2*x[2]*(1 + x[6])*
           (3 - 9*x[4] - t4^2*x[4]^2 + t4^2*x[4]^3 + 
            (3 - 15*x[4] - t4*(3 + t4)*x[4]^2 + t4^2*x[4]^3)*x[6]))*x[7]^2 + 
        (1 + x[6])*(-9 + 18*x[4] - 3*x[4]^2 + 3*t4^2*x[4]^2 - 2*t4^2*x[4]^3 + 
          (-9 + 24*x[4] + (-6 + 4*t4 + 3*t4^2)*x[4]^2 - 2*t4^2*x[4]^3)*x[6] + 
          3*x[2]^2*(-3 + t4^2*x[4]^2)*(1 + x[6]) + 
          2*x[2]*(9 - 9*x[4] - 3*t4^2*x[4]^2 + t4^2*x[4]^3 + 
            (9 - 12*x[4] - t4*(2 + 3*t4)*x[4]^2 + t4^2*x[4]^3)*x[6]))*
         x[7]^3 - (-1 + x[2])*(9 - 6*x[4] - 2*t4^2*x[4]^2 + 
          x[2]*(-9 + 2*t4^2*x[4]^2))*(1 + x[6])*x[7]^4 - 
        3*(-1 + x[2])^2*x[7]^5 + x[5]^2*((1 + x[6])*(3*(1 + x[4])^2 - 
            2*(1 + x[4])*(-3 - 6*x[4] + 2*t4*x[4]^2)*x[6] + 
            (3 + 12*x[4] - 4*(-3 + t4)*x[4]^2 - 8*t4*x[4]^3 + t4^2*x[4]^4)*
             x[6]^2 + 3*x[2]^2*(1 + x[6])^2 + 2*x[2]*(1 + x[6])*
             (-3*(1 + x[4]) + (-3 - 6*x[4] + 2*t4*x[4]^2)*x[6])) + 
          ((1 + x[4])*(-9 - 9*x[4] + 2*t4^2*x[4]^2) + 
            2*(-9 - 24*x[4] + (-15 + 3*t4 + 2*t4^2)*x[4]^2 + 
              t4*(2 + 3*t4)*x[4]^3 + t4^2*x[4]^4)*x[6] + 
            (-9 - 30*x[4] + 2*(-12 + 3*t4 + t4^2)*x[4]^2 + 2*t4*(3 + 2*t4)*
               x[4]^3 + 3*t4^2*x[4]^4)*x[6]^2 + x[2]^2*(-9 + 2*t4^2*x[4]^2)*
             (1 + x[6])^2 - 2*x[2]*(1 + x[6])*(-9 - 9*x[4] + 2*t4^2*x[4]^2 + 
              t4^2*x[4]^3 + (-9 - 15*x[4] + t4*(3 + 2*t4)*x[4]^2 + 
                2*t4^2*x[4]^3)*x[6]))*x[7] + (9 + 18*x[4] + 9*x[4]^2 - 
            3*t4^2*x[4]^2 - 2*t4^2*x[4]^3 + (9 + 24*x[4] + (15 - 2*t4 - 
                3*t4^2)*x[4]^2 - 4*t4^2*x[4]^3)*x[6] - 
            3*x[2]^2*(-3 + t4^2*x[4]^2)*(1 + x[6]) + 
            2*x[2]*(-9 - 9*x[4] + 3*t4^2*x[4]^2 + t4^2*x[4]^3 + 
              (-9 - 12*x[4] + t4*(1 + 3*t4)*x[4]^2 + 2*t4^2*x[4]^3)*x[6]))*
           x[7]^2 + (-3 - 6*x[4] + (-3 + t4^2)*x[4]^2 + 
            x[2]*(6 + 6*x[4] - 2*t4^2*x[4]^2) + x[2]^2*(-3 + t4^2*x[4]^2))*
           x[7]^3) + x[5]*(x[4]*(1 + x[6])^2*(-6*(1 + x[4]) + 
            (-18 - (27 + 2*t4)*x[4] + 4*t4*x[4]^2)*x[6] + 
            (-12 - (27 + 2*t4)*x[4] + 8*t4*x[4]^2)*x[6]^2 + 
            2*x[2]*(1 + x[6])*(3 + (6 + t4*x[4])*x[6])) + 
          (1 + x[6])*(-6 + 12*x[4] + 18*x[4]^2 + t4^2*x[4]^2 - 
            2*t4^2*x[4]^3 + (-12 + 30*x[4] + (69 + 10*t4 + 2*t4^2)*x[4]^2 - 
              4*t4^2*x[4]^3 - 2*t4^2*x[4]^4)*x[6] + 
            (-6 + 18*x[4] + (57 + 10*t4 + t4^2)*x[4]^2 - 2*(-1 + t4)*t4*x[4]^
                3 - 5*t4^2*x[4]^4)*x[6]^2 + x[2]^2*(-6 + t4^2*x[4]^2)*
             (1 + x[6])^2 + 2*x[2]*(1 + x[6])*((-1 + x[4])*(-6 + 
                t4^2*x[4]^2) + (6 - 9*x[4] - t4*(5 + t4)*x[4]^2 + 
                t4^2*x[4]^3)*x[6]))*x[7] - (-18 + 18*x[4]^2 + 5*t4^2*x[4]^2 + 
            (-36 - 6*x[4] + (57 + 10*t4 + 10*t4^2)*x[4]^2 + 2*t4*(2 + t4)*
               x[4]^3 + 2*t4^2*x[4]^4)*x[6] + (-18 - 6*x[4] + 
              (39 + 10*t4 + 5*t4^2)*x[4]^2 + 2*t4*(3 + t4)*x[4]^3 + 
              3*t4^2*x[4]^4)*x[6]^2 + x[2]^2*(-18 + 5*t4^2*x[4]^2)*
             (1 + x[6])^2 - 2*x[2]*(1 + x[6])*(-18 + 5*t4^2*x[4]^2 + 
              (-18 - 3*x[4] + 5*t4*(1 + t4)*x[4]^2 + t4^2*x[4]^3)*x[6]))*
           x[7]^2 + (-18 - 12*x[4] + 6*x[4]^2 + 5*t4^2*x[4]^2 + 
            2*t4^2*x[4]^3 + (-18 - 18*x[4] + (9 + 2*t4 + 5*t4^2)*x[4]^2 + 
              4*t4^2*x[4]^3)*x[6] + x[2]^2*(-18 + 5*t4^2*x[4]^2)*(1 + x[6]) - 
            2*x[2]*(-18 - 6*x[4] + 5*t4^2*x[4]^2 + t4^2*x[4]^3 + 
              (-18 - 9*x[4] + t4*(1 + 5*t4)*x[4]^2 + 2*t4^2*x[4]^3)*x[6]))*
           x[7]^3 - (-1 + x[2])*(6 + 6*x[4] - t4^2*x[4]^2 + 
            x[2]*(-6 + t4^2*x[4]^2))*x[7]^4))*x[8]^2 + 
      (x[4]^3 + 15*x[4]^3*x[6] + 69*x[4]^3*x[6]^2 + 147*x[4]^3*x[6]^3 + 
        162*x[4]^3*x[6]^4 + 90*x[4]^3*x[6]^5 + 20*x[4]^3*x[6]^6 + 
        3*x[4]^2*x[7] - 3*x[2]*x[4]^2*x[7] - 3*x[4]^3*x[7] + 
        27*x[4]^2*x[6]*x[7] - 27*x[2]*x[4]^2*x[6]*x[7] - 
        39*x[4]^3*x[6]*x[7] + 4*t4*x[4]^3*x[6]*x[7] - 4*t4*x[2]*x[4]^3*x[6]*
         x[7] - 2*t4*x[4]^4*x[6]*x[7] + 81*x[4]^2*x[6]^2*x[7] - 
        81*x[2]*x[4]^2*x[6]^2*x[7] - 141*x[4]^3*x[6]^2*x[7] + 
        20*t4*x[4]^3*x[6]^2*x[7] - 20*t4*x[2]*x[4]^3*x[6]^2*x[7] - 
        16*t4*x[4]^4*x[6]^2*x[7] + 111*x[4]^2*x[6]^3*x[7] - 
        111*x[2]*x[4]^2*x[6]^3*x[7] - 219*x[4]^3*x[6]^3*x[7] + 
        36*t4*x[4]^3*x[6]^3*x[7] - 36*t4*x[2]*x[4]^3*x[6]^3*x[7] - 
        38*t4*x[4]^4*x[6]^3*x[7] + 72*x[4]^2*x[6]^4*x[7] - 
        72*x[2]*x[4]^2*x[6]^4*x[7] - 156*x[4]^3*x[6]^4*x[7] + 
        28*t4*x[4]^3*x[6]^4*x[7] - 28*t4*x[2]*x[4]^3*x[6]^4*x[7] - 
        36*t4*x[4]^4*x[6]^4*x[7] + 18*x[4]^2*x[6]^5*x[7] - 
        18*x[2]*x[4]^2*x[6]^5*x[7] - 42*x[4]^3*x[6]^5*x[7] + 
        8*t4*x[4]^3*x[6]^5*x[7] - 8*t4*x[2]*x[4]^3*x[6]^5*x[7] - 
        12*t4*x[4]^4*x[6]^5*x[7] + 3*x[4]*x[7]^2 - 6*x[2]*x[4]*x[7]^2 + 
        3*x[2]^2*x[4]*x[7]^2 - 9*x[4]^2*x[7]^2 + 9*x[2]*x[4]^2*x[7]^2 + 
        3*x[4]^3*x[7]^2 - 2*t4^2*x[4]^3*x[7]^2 + 4*t4^2*x[2]*x[4]^3*x[7]^2 - 
        2*t4^2*x[2]^2*x[4]^3*x[7]^2 + t4^2*x[4]^4*x[7]^2 - 
        t4^2*x[2]*x[4]^4*x[7]^2 + 15*x[4]*x[6]*x[7]^2 - 
        30*x[2]*x[4]*x[6]*x[7]^2 + 15*x[2]^2*x[4]*x[6]*x[7]^2 - 
        66*x[4]^2*x[6]*x[7]^2 + 2*t4*x[4]^2*x[6]*x[7]^2 + 
        66*x[2]*x[4]^2*x[6]*x[7]^2 - 4*t4*x[2]*x[4]^2*x[6]*x[7]^2 + 
        2*t4*x[2]^2*x[4]^2*x[6]*x[7]^2 + 33*x[4]^3*x[6]*x[7]^2 - 
        8*t4*x[4]^3*x[6]*x[7]^2 - 9*t4^2*x[4]^3*x[6]*x[7]^2 + 
        8*t4*x[2]*x[4]^3*x[6]*x[7]^2 + 18*t4^2*x[2]*x[4]^3*x[6]*x[7]^2 - 
        9*t4^2*x[2]^2*x[4]^3*x[6]*x[7]^2 + 2*t4*x[4]^4*x[6]*x[7]^2 + 
        4*t4^2*x[4]^4*x[6]*x[7]^2 - 4*t4^2*x[2]*x[4]^4*x[6]*x[7]^2 + 
        t4^2*x[4]^5*x[6]*x[7]^2 + 27*x[4]*x[6]^2*x[7]^2 - 
        54*x[2]*x[4]*x[6]^2*x[7]^2 + 27*x[2]^2*x[4]*x[6]^2*x[7]^2 - 
        147*x[4]^2*x[6]^2*x[7]^2 + 6*t4*x[4]^2*x[6]^2*x[7]^2 + 
        147*x[2]*x[4]^2*x[6]^2*x[7]^2 - 12*t4*x[2]*x[4]^2*x[6]^2*x[7]^2 + 
        6*t4*x[2]^2*x[4]^2*x[6]^2*x[7]^2 + 87*x[4]^3*x[6]^2*x[7]^2 - 
        32*t4*x[4]^3*x[6]^2*x[7]^2 - 15*t4^2*x[4]^3*x[6]^2*x[7]^2 + 
        32*t4*x[2]*x[4]^3*x[6]^2*x[7]^2 + 30*t4^2*x[2]*x[4]^3*x[6]^2*x[7]^2 - 
        15*t4^2*x[2]^2*x[4]^3*x[6]^2*x[7]^2 + 14*t4*x[4]^4*x[6]^2*x[7]^2 + 
        3*t4^2*x[4]^4*x[6]^2*x[7]^2 - 3*t4^2*x[2]*x[4]^4*x[6]^2*x[7]^2 + 
        6*t4^2*x[4]^5*x[6]^2*x[7]^2 + 21*x[4]*x[6]^3*x[7]^2 - 
        42*x[2]*x[4]*x[6]^3*x[7]^2 + 21*x[2]^2*x[4]*x[6]^3*x[7]^2 - 
        132*x[4]^2*x[6]^3*x[7]^2 + 6*t4*x[4]^2*x[6]^3*x[7]^2 + 
        132*x[2]*x[4]^2*x[6]^3*x[7]^2 - 12*t4*x[2]*x[4]^2*x[6]^3*x[7]^2 + 
        6*t4*x[2]^2*x[4]^2*x[6]^3*x[7]^2 + 87*x[4]^3*x[6]^3*x[7]^2 - 
        40*t4*x[4]^3*x[6]^3*x[7]^2 - 11*t4^2*x[4]^3*x[6]^3*x[7]^2 + 
        40*t4*x[2]*x[4]^3*x[6]^3*x[7]^2 + 22*t4^2*x[2]*x[4]^3*x[6]^3*x[7]^2 - 
        11*t4^2*x[2]^2*x[4]^3*x[6]^3*x[7]^2 + 22*t4*x[4]^4*x[6]^3*x[7]^2 - 
        2*t4^2*x[4]^4*x[6]^3*x[7]^2 + 2*t4^2*x[2]*x[4]^4*x[6]^3*x[7]^2 + 
        10*t4^2*x[4]^5*x[6]^3*x[7]^2 + 6*x[4]*x[6]^4*x[7]^2 - 
        12*x[2]*x[4]*x[6]^4*x[7]^2 + 6*x[2]^2*x[4]*x[6]^4*x[7]^2 - 
        42*x[4]^2*x[6]^4*x[7]^2 + 2*t4*x[4]^2*x[6]^4*x[7]^2 + 
        42*x[2]*x[4]^2*x[6]^4*x[7]^2 - 4*t4*x[2]*x[4]^2*x[6]^4*x[7]^2 + 
        2*t4*x[2]^2*x[4]^2*x[6]^4*x[7]^2 + 30*x[4]^3*x[6]^4*x[7]^2 - 
        16*t4*x[4]^3*x[6]^4*x[7]^2 - 3*t4^2*x[4]^3*x[6]^4*x[7]^2 + 
        16*t4*x[2]*x[4]^3*x[6]^4*x[7]^2 + 6*t4^2*x[2]*x[4]^3*x[6]^4*x[7]^2 - 
        3*t4^2*x[2]^2*x[4]^3*x[6]^4*x[7]^2 + 10*t4*x[4]^4*x[6]^4*x[7]^2 - 
        2*t4^2*x[4]^4*x[6]^4*x[7]^2 + 2*t4^2*x[2]*x[4]^4*x[6]^4*x[7]^2 + 
        5*t4^2*x[4]^5*x[6]^4*x[7]^2 + x[7]^3 - 3*x[2]*x[7]^3 + 
        3*x[2]^2*x[7]^3 - x[2]^3*x[7]^3 - 9*x[4]*x[7]^3 + 
        18*x[2]*x[4]*x[7]^3 - 9*x[2]^2*x[4]*x[7]^3 + 9*x[4]^2*x[7]^3 - 
        t4^2*x[4]^2*x[7]^3 - 9*x[2]*x[4]^2*x[7]^3 + 3*t4^2*x[2]*x[4]^2*
         x[7]^3 - 3*t4^2*x[2]^2*x[4]^2*x[7]^3 + t4^2*x[2]^3*x[4]^2*x[7]^3 - 
        x[4]^3*x[7]^3 + 4*t4^2*x[4]^3*x[7]^3 - 8*t4^2*x[2]*x[4]^3*x[7]^3 + 
        4*t4^2*x[2]^2*x[4]^3*x[7]^3 - t4^2*x[4]^4*x[7]^3 + 
        t4^2*x[2]*x[4]^4*x[7]^3 + 3*x[6]*x[7]^3 - 9*x[2]*x[6]*x[7]^3 + 
        9*x[2]^2*x[6]*x[7]^3 - 3*x[2]^3*x[6]*x[7]^3 - 33*x[4]*x[6]*x[7]^3 + 
        66*x[2]*x[4]*x[6]*x[7]^3 - 33*x[2]^2*x[4]*x[6]*x[7]^3 + 
        51*x[4]^2*x[6]*x[7]^3 - 4*t4*x[4]^2*x[6]*x[7]^3 - 
        3*t4^2*x[4]^2*x[6]*x[7]^3 - 51*x[2]*x[4]^2*x[6]*x[7]^3 + 
        8*t4*x[2]*x[4]^2*x[6]*x[7]^3 + 9*t4^2*x[2]*x[4]^2*x[6]*x[7]^3 - 
        4*t4*x[2]^2*x[4]^2*x[6]*x[7]^3 - 9*t4^2*x[2]^2*x[4]^2*x[6]*x[7]^3 + 
        3*t4^2*x[2]^3*x[4]^2*x[6]*x[7]^3 - 9*x[4]^3*x[6]*x[7]^3 + 
        2*t4*x[4]^3*x[6]*x[7]^3 + 16*t4^2*x[4]^3*x[6]*x[7]^3 - 
        2*t4*x[2]*x[4]^3*x[6]*x[7]^3 - 32*t4^2*x[2]*x[4]^3*x[6]*x[7]^3 + 
        16*t4^2*x[2]^2*x[4]^3*x[6]*x[7]^3 - 5*t4^2*x[4]^4*x[6]*x[7]^3 + 
        5*t4^2*x[2]*x[4]^4*x[6]*x[7]^3 + 3*x[6]^2*x[7]^3 - 
        9*x[2]*x[6]^2*x[7]^3 + 9*x[2]^2*x[6]^2*x[7]^3 - 
        3*x[2]^3*x[6]^2*x[7]^3 - 39*x[4]*x[6]^2*x[7]^3 + 
        78*x[2]*x[4]*x[6]^2*x[7]^3 - 39*x[2]^2*x[4]*x[6]^2*x[7]^3 + 
        75*x[4]^2*x[6]^2*x[7]^3 - 8*t4*x[4]^2*x[6]^2*x[7]^3 - 
        3*t4^2*x[4]^2*x[6]^2*x[7]^3 - 75*x[2]*x[4]^2*x[6]^2*x[7]^3 + 
        16*t4*x[2]*x[4]^2*x[6]^2*x[7]^3 + 9*t4^2*x[2]*x[4]^2*x[6]^2*x[7]^3 - 
        8*t4*x[2]^2*x[4]^2*x[6]^2*x[7]^3 - 9*t4^2*x[2]^2*x[4]^2*x[6]^2*
         x[7]^3 + 3*t4^2*x[2]^3*x[4]^2*x[6]^2*x[7]^3 - 
        15*x[4]^3*x[6]^2*x[7]^3 + 8*t4*x[4]^3*x[6]^2*x[7]^3 + 
        20*t4^2*x[4]^3*x[6]^2*x[7]^3 - 8*t4*x[2]*x[4]^3*x[6]^2*x[7]^3 - 
        40*t4^2*x[2]*x[4]^3*x[6]^2*x[7]^3 + 20*t4^2*x[2]^2*x[4]^3*x[6]^2*
         x[7]^3 - 2*t4*x[4]^4*x[6]^2*x[7]^3 - 4*t4^2*x[4]^4*x[6]^2*x[7]^3 + 
        4*t4^2*x[2]*x[4]^4*x[6]^2*x[7]^3 - t4^2*x[4]^5*x[6]^2*x[7]^3 + 
        x[6]^3*x[7]^3 - 3*x[2]*x[6]^3*x[7]^3 + 3*x[2]^2*x[6]^3*x[7]^3 - 
        x[2]^3*x[6]^3*x[7]^3 - 15*x[4]*x[6]^3*x[7]^3 + 30*x[2]*x[4]*x[6]^3*
         x[7]^3 - 15*x[2]^2*x[4]*x[6]^3*x[7]^3 + 33*x[4]^2*x[6]^3*x[7]^3 - 
        4*t4*x[4]^2*x[6]^3*x[7]^3 - t4^2*x[4]^2*x[6]^3*x[7]^3 - 
        33*x[2]*x[4]^2*x[6]^3*x[7]^3 + 8*t4*x[2]*x[4]^2*x[6]^3*x[7]^3 + 
        3*t4^2*x[2]*x[4]^2*x[6]^3*x[7]^3 - 4*t4*x[2]^2*x[4]^2*x[6]^3*x[7]^3 - 
        3*t4^2*x[2]^2*x[4]^2*x[6]^3*x[7]^3 + t4^2*x[2]^3*x[4]^2*x[6]^3*
         x[7]^3 - 7*x[4]^3*x[6]^3*x[7]^3 + 6*t4*x[4]^3*x[6]^3*x[7]^3 + 
        8*t4^2*x[4]^3*x[6]^3*x[7]^3 - 6*t4*x[2]*x[4]^3*x[6]^3*x[7]^3 - 
        16*t4^2*x[2]*x[4]^3*x[6]^3*x[7]^3 + 8*t4^2*x[2]^2*x[4]^3*x[6]^3*
         x[7]^3 - 2*t4*x[4]^4*x[6]^3*x[7]^3 - t4^2*x[4]^5*x[6]^3*x[7]^3 - 
        3*x[7]^4 + 9*x[2]*x[7]^4 - 9*x[2]^2*x[7]^4 + 3*x[2]^3*x[7]^4 + 
        9*x[4]*x[7]^4 - 18*x[2]*x[4]*x[7]^4 + 9*x[2]^2*x[4]*x[7]^4 - 
        3*x[4]^2*x[7]^4 + 2*t4^2*x[4]^2*x[7]^4 + 3*x[2]*x[4]^2*x[7]^4 - 
        6*t4^2*x[2]*x[4]^2*x[7]^4 + 6*t4^2*x[2]^2*x[4]^2*x[7]^4 - 
        2*t4^2*x[2]^3*x[4]^2*x[7]^4 - t4^2*x[4]^3*x[7]^4 + 
        2*t4^2*x[2]*x[4]^3*x[7]^4 - t4^2*x[2]^2*x[4]^3*x[7]^4 - 
        6*x[6]*x[7]^4 + 18*x[2]*x[6]*x[7]^4 - 18*x[2]^2*x[6]*x[7]^4 + 
        6*x[2]^3*x[6]*x[7]^4 + 21*x[4]*x[6]*x[7]^4 - 42*x[2]*x[4]*x[6]*
         x[7]^4 + 21*x[2]^2*x[4]*x[6]*x[7]^4 - 12*x[4]^2*x[6]*x[7]^4 + 
        2*t4*x[4]^2*x[6]*x[7]^4 + 4*t4^2*x[4]^2*x[6]*x[7]^4 + 
        12*x[2]*x[4]^2*x[6]*x[7]^4 - 4*t4*x[2]*x[4]^2*x[6]*x[7]^4 - 
        12*t4^2*x[2]*x[4]^2*x[6]*x[7]^4 + 2*t4*x[2]^2*x[4]^2*x[6]*x[7]^4 + 
        12*t4^2*x[2]^2*x[4]^2*x[6]*x[7]^4 - 4*t4^2*x[2]^3*x[4]^2*x[6]*
         x[7]^4 + 2*t4*x[4]^3*x[6]*x[7]^4 - 5*t4^2*x[4]^3*x[6]*x[7]^4 - 
        2*t4*x[2]*x[4]^3*x[6]*x[7]^4 + 10*t4^2*x[2]*x[4]^3*x[6]*x[7]^4 - 
        5*t4^2*x[2]^2*x[4]^3*x[6]*x[7]^4 + 2*t4^2*x[4]^4*x[6]*x[7]^4 - 
        2*t4^2*x[2]*x[4]^4*x[6]*x[7]^4 - 3*x[6]^2*x[7]^4 + 
        9*x[2]*x[6]^2*x[7]^4 - 9*x[2]^2*x[6]^2*x[7]^4 + 
        3*x[2]^3*x[6]^2*x[7]^4 + 12*x[4]*x[6]^2*x[7]^4 - 
        24*x[2]*x[4]*x[6]^2*x[7]^4 + 12*x[2]^2*x[4]*x[6]^2*x[7]^4 - 
        9*x[4]^2*x[6]^2*x[7]^4 + 2*t4*x[4]^2*x[6]^2*x[7]^4 + 
        2*t4^2*x[4]^2*x[6]^2*x[7]^4 + 9*x[2]*x[4]^2*x[6]^2*x[7]^4 - 
        4*t4*x[2]*x[4]^2*x[6]^2*x[7]^4 - 6*t4^2*x[2]*x[4]^2*x[6]^2*x[7]^4 + 
        2*t4*x[2]^2*x[4]^2*x[6]^2*x[7]^4 + 6*t4^2*x[2]^2*x[4]^2*x[6]^2*
         x[7]^4 - 2*t4^2*x[2]^3*x[4]^2*x[6]^2*x[7]^4 + 
        2*t4*x[4]^3*x[6]^2*x[7]^4 - 4*t4^2*x[4]^3*x[6]^2*x[7]^4 - 
        2*t4*x[2]*x[4]^3*x[6]^2*x[7]^4 + 8*t4^2*x[2]*x[4]^3*x[6]^2*x[7]^4 - 
        4*t4^2*x[2]^2*x[4]^3*x[6]^2*x[7]^4 + 2*t4^2*x[4]^4*x[6]^2*x[7]^4 - 
        2*t4^2*x[2]*x[4]^4*x[6]^2*x[7]^4 + 3*x[7]^5 - 9*x[2]*x[7]^5 + 
        9*x[2]^2*x[7]^5 - 3*x[2]^3*x[7]^5 - 3*x[4]*x[7]^5 + 
        6*x[2]*x[4]*x[7]^5 - 3*x[2]^2*x[4]*x[7]^5 - t4^2*x[4]^2*x[7]^5 + 
        3*t4^2*x[2]*x[4]^2*x[7]^5 - 3*t4^2*x[2]^2*x[4]^2*x[7]^5 + 
        t4^2*x[2]^3*x[4]^2*x[7]^5 - t4^2*x[4]^3*x[7]^5 + 
        2*t4^2*x[2]*x[4]^3*x[7]^5 - t4^2*x[2]^2*x[4]^3*x[7]^5 + 
        3*x[6]*x[7]^5 - 9*x[2]*x[6]*x[7]^5 + 9*x[2]^2*x[6]*x[7]^5 - 
        3*x[2]^3*x[6]*x[7]^5 - 3*x[4]*x[6]*x[7]^5 + 6*x[2]*x[4]*x[6]*x[7]^5 - 
        3*x[2]^2*x[4]*x[6]*x[7]^5 - t4^2*x[4]^2*x[6]*x[7]^5 + 
        3*t4^2*x[2]*x[4]^2*x[6]*x[7]^5 - 3*t4^2*x[2]^2*x[4]^2*x[6]*x[7]^5 + 
        t4^2*x[2]^3*x[4]^2*x[6]*x[7]^5 - t4^2*x[4]^3*x[6]*x[7]^5 + 
        2*t4^2*x[2]*x[4]^3*x[6]*x[7]^5 - t4^2*x[2]^2*x[4]^3*x[6]*x[7]^5 - 
        x[7]^6 + 3*x[2]*x[7]^6 - 3*x[2]^2*x[7]^6 + x[2]^3*x[7]^6 + 
        x[5]^3*((1 + x[4] + (1 + 2*x[4] - t4*x[4]^2)*x[6] - x[2]*(1 + x[6]))^
            2*(-1 - x[4] - (1 + 2*x[4])*x[6] + x[2]*(1 + x[6])) + 
          (-((1 + x[4])^2*(-3 - 3*x[4] + t4^2*x[4]^2)) - 
            (1 + x[4])*(-6 - 18*x[4] + 2*(-6 + 2*t4 + t4^2)*x[4]^2 + 
              t4*(2 + 3*t4)*x[4]^3 + t4^2*x[4]^4)*x[6] - 
            (-3 - 15*x[4] + (-24 + 4*t4 + t4^2)*x[4]^2 + (-12 + 10*t4 + 
                3*t4^2)*x[4]^3 + 2*t4*(2 + t4)*x[4]^4 + 2*t4^2*x[4]^5)*
             x[6]^2 + x[2]^3*(-3 + t4^2*x[4]^2)*(1 + x[6])^2 - 
            x[2]^2*(1 + x[6])*(-9 - 9*x[4] + 3*t4^2*x[4]^2 + 2*t4^2*x[4]^3 + 
              (-9 - 15*x[4] + t4*(4 + 3*t4)*x[4]^2 + 3*t4^2*x[4]^3)*x[6]) + 
            x[2]*((1 + x[4])*(-9 - 9*x[4] + 3*t4^2*x[4]^2 + t4^2*x[4]^3) + 
              2*(-9 - 24*x[4] + (-15 + 4*t4 + 3*t4^2)*x[4]^2 + t4*(3 + 5*t4)*
                 x[4]^3 + 2*t4^2*x[4]^4)*x[6] + (-9 - 30*x[4] + 
                (-24 + 8*t4 + 3*t4^2)*x[4]^2 + 2*t4*(5 + 3*t4)*x[4]^3 + 
                2*t4^2*x[4]^4)*x[6]^2))*x[7] + 
          ((1 + x[4])*(-3 - 6*x[4] + (-3 + 2*t4^2)*x[4]^2 + t4^2*x[4]^3) + 
            (-3 - 12*x[4] + (-15 + 2*t4 + 2*t4^2)*x[4]^2 + 2*(-3 + t4 + 
                2*t4^2)*x[4]^3 + 3*t4^2*x[4]^4)*x[6] - 
            x[2]^3*(-3 + 2*t4^2*x[4]^2)*(1 + x[6]) + 
            x[2]^2*(-9 - 9*x[4] + 6*t4^2*x[4]^2 + 3*t4^2*x[4]^3 + 
              (-9 - 12*x[4] + 2*t4*(1 + 3*t4)*x[4]^2 + 4*t4^2*x[4]^3)*x[6]) - 
            x[2]*(-9 - 18*x[4] + (-9 + 6*t4^2)*x[4]^2 + 6*t4^2*x[4]^3 + 
              t4^2*x[4]^4 + (-9 - 24*x[4] + (-15 + 4*t4 + 6*t4^2)*x[4]^2 + 
                2*t4*(1 + 4*t4)*x[4]^3 + 3*t4^2*x[4]^4)*x[6]))*x[7]^2 + 
          (-1 + x[2] - x[4])*(-1 - 2*x[4] + (-1 + t4^2)*x[4]^2 + 
            x[2]*(2 + 2*x[4] - 2*t4^2*x[4]^2) + x[2]^2*(-1 + t4^2*x[4]^2))*
           x[7]^3) + x[5]^2*(x[4]*(1 + x[6])*(3*(1 + x[4])^2 + 
            4*(3 + (9 + t4)*x[4] + 6*x[4]^2 - t4*x[4]^3)*x[6] + 
            (15 + (60 + 8*t4)*x[4] + 54*x[4]^2 - 2*t4*(10 + t4)*x[4]^3 + 
              t4^2*x[4]^4)*x[6]^2 + 2*(3 + (15 + 2*t4)*x[4] + 18*x[4]^2 - 
              t4*(10 + t4)*x[4]^3 + t4^2*x[4]^4)*x[6]^3 + x[2]^2*(1 + x[6])^2*
             (3 + (6 + 4*t4*x[4])*x[6]) + 2*x[2]*(1 + x[6])*(-3*(1 + x[4]) - 
              (9 + (15 + 4*t4)*x[4])*x[6] + (-6 - (15 + 4*t4)*x[4] + 
                t4^2*x[4]^3)*x[6]^2)) + 
          ((1 + x[4])*(3 - 6*x[4] - (9 + 2*t4^2)*x[4]^2 + 2*t4^2*x[4]^3) + 
            (9 - 9*x[4] - (81 + 14*t4 + 6*t4^2)*x[4]^2 - 3*(21 + 2*t4)*x[4]^
                3 + 2*t4*(1 + 4*t4)*x[4]^4 + 2*t4^2*x[4]^5)*x[6] + 
            (9 - 9*x[4] - 2*(60 + 14*t4 + 3*t4^2)*x[4]^2 - 20*(6 + t4)*x[4]^
                3 + t4*(10 + 13*t4)*x[4]^4 + 9*t4^2*x[4]^5)*x[6]^2 + 
            (3 - 3*x[4] - 2*(27 + 7*t4 + t4^2)*x[4]^2 - 2*(33 + 7*t4)*x[4]^
                3 + t4*(6 + 7*t4)*x[4]^4 + 9*t4^2*x[4]^5)*x[6]^3 + 
            x[2]^3*(-3 + 2*t4^2*x[4]^2)*(1 + x[6])^3 - x[2]^2*(1 + x[6])^2*
             (3*(-3 + x[4] + 2*t4^2*x[4]^2) + (-9 + 3*x[4] + 2*t4*(7 + 3*t4)*
                 x[4]^2)*x[6]) - x[2]*(1 + x[6])*(9 - 6*x[4] - 
              3*(5 + 2*t4^2)*x[4]^2 + 2*t4^2*x[4]^4 + 2*(9 - 6*x[4] - 
                (33 + 14*t4 + 6*t4^2)*x[4]^2 - 3*t4*x[4]^3 + 3*t4^2*x[4]^4)*x[
                6] + (9 - 6*x[4] - 2*(27 + 14*t4 + 3*t4^2)*x[4]^2 - 
                14*t4*x[4]^3 + 7*t4^2*x[4]^4)*x[6]^2))*x[7] + 
          (-9 - 9*x[4] + 9*x[4]^2 + 7*t4^2*x[4]^2 + 9*x[4]^3 + 
            3*t4^2*x[4]^3 - t4^2*x[4]^4 + (-18 - 27*x[4] + 2*(18 + 8*t4 + 
                7*t4^2)*x[4]^2 + (45 + 6*t4 + 10*t4^2)*x[4]^3 + 
              2*(1 - 2*t4)*t4*x[4]^4 + t4^2*x[4]^5)*x[6] + 
            (-9 - 18*x[4] + (24 + 16*t4 + 7*t4^2)*x[4]^2 + 7*(6 + 2*t4 + 
                t4^2)*x[4]^3 + 2*(1 - 2*t4)*t4*x[4]^4 + t4^2*x[4]^5)*x[6]^2 - 
            x[2]^3*(-9 + 7*t4^2*x[4]^2)*(1 + x[6])^2 + x[2]^2*(1 + x[6])*
             (3*(-9 - 3*x[4] + 7*t4^2*x[4]^2 + t4^2*x[4]^3) + 
              (-27 - 18*x[4] + t4*(16 + 21*t4)*x[4]^2 + 7*t4^2*x[4]^3)*x[
                6]) + x[2]*(27 + 18*x[4] - 3*(3 + 7*t4^2)*x[4]^2 - 
              6*t4^2*x[4]^3 + t4^2*x[4]^4 + (54 + 54*x[4] - 
                2*(18 + 16*t4 + 21*t4^2)*x[4]^2 - 2*t4*(3 + 10*t4)*x[4]^3 + 
                4*t4^2*x[4]^4)*x[6] + (27 + 36*x[4] - (24 + 32*t4 + 21*t4^2)*
                 x[4]^2 - 14*t4*(1 + t4)*x[4]^3 + 4*t4^2*x[4]^4)*x[6]^2))*
           x[7]^2 + (9 + 15*x[4] + 3*x[4]^2 - 8*t4^2*x[4]^2 - 3*x[4]^3 - 
            3*t4^2*x[4]^3 - t4^2*x[4]^4 - (-9 - 21*x[4] + (-3 + 6*t4 + 
                8*t4^2)*x[4]^2 + (9 + 7*t4^2)*x[4]^3 + t4^2*x[4]^4)*x[6] + 
            x[2]^3*(-9 + 8*t4^2*x[4]^2)*(1 + x[6]) + 
            x[2]^2*(-3*(-9 - 5*x[4] + 8*t4^2*x[4]^2 + t4^2*x[4]^3) + 
              (27 + 21*x[4] - 6*t4*(1 + 4*t4)*x[4]^2 - 7*t4^2*x[4]^3)*x[6]) + 
            x[2]*(-27 - 30*x[4] + 3*(-1 + 8*t4^2)*x[4]^2 + 6*t4^2*x[4]^3 + 
              t4^2*x[4]^4 + (-27 - 42*x[4] + 3*(-1 + 4*t4 + 8*t4^2)*x[4]^2 + 
                14*t4^2*x[4]^3 + t4^2*x[4]^4)*x[6]))*x[7]^3 - 
          3*(-1 + x[2])*(-1 - 2*x[4] + (-1 + t4^2)*x[4]^2 + 
            x[2]*(2 + 2*x[4] - 2*t4^2*x[4]^2) + x[2]^2*(-1 + t4^2*x[4]^2))*
           x[7]^4) + x[5]*(x[4]^2*(1 + x[6])^2*(-3*(1 + x[4]) + 
            (-21 - 2*(15 + 2*t4)*x[4] + 2*t4*x[4]^2)*x[6] + 
            12*(-3 - (6 + t4)*x[4] + t4*x[4]^2)*x[6]^2 + 
            2*(-9 - 4*(6 + t4)*x[4] + 6*t4*x[4]^2)*x[6]^3 + 
            x[2]*(1 + x[6])*(3 + 2*(9 + 2*t4*x[4])*x[6] + 2*(9 + 4*t4*x[4])*
               x[6]^2)) + x[4]*(1 + x[6])*(-6 + 3*x[4] + 9*x[4]^2 + 
            2*t4^2*x[4]^2 - t4^2*x[4]^3 + (-24 + (21 - 6*t4)*x[4] + 
              (81 + 8*t4 + 7*t4^2)*x[4]^2 + (2 - 3*t4)*t4*x[4]^3 - 
              t4^2*x[4]^4)*x[6] + 2*(-15 + (15 - 6*t4)*x[4] + 
              4*(21 + 3*t4 + t4^2)*x[4]^2 + t4*(4 + t4)*x[4]^3 - 
              3*t4^2*x[4]^4)*x[6]^2 + (-12 - 6*(-2 + t4)*x[4] + 
              (96 + 16*t4 + 3*t4^2)*x[4]^2 + 2*t4*(5 + 2*t4)*x[4]^3 - 
              7*t4^2*x[4]^4)*x[6]^3 + x[2]^2*(1 + x[6])^2*
             (-6 + 2*t4^2*x[4]^2 + 3*(-4 - 2*t4*x[4] + t4^2*x[4]^2)*x[6]) - 
            x[2]*(1 + x[6])*(-((-4 + x[4])*(-3 + t4^2*x[4]^2)) - 
              2*(18 + (-9 + 6*t4)*x[4] - t4*(4 + 5*t4)*x[4]^2 + t4^2*x[4]^3)*
               x[6] + 2*(-12 - 6*(-1 + t4)*x[4] + t4*(8 + 3*t4)*x[4]^2 + 
                2*t4^2*x[4]^3)*x[6]^2))*x[7] - (3 - 15*x[4] - 9*x[4]^2 - 
            3*t4^2*x[4]^2 + 9*x[4]^3 + 4*t4^2*x[4]^3 + t4^2*x[4]^4 + 
            (9 - 54*x[4] - (45 + 16*t4 + 9*t4^2)*x[4]^2 + 8*(9 + 2*t4^2)*x[4]^
                3 + t4*(4 + 3*t4)*x[4]^4 + 2*t4^2*x[4]^5)*x[6] + 
            (9 - 63*x[4] - (69 + 32*t4 + 9*t4^2)*x[4]^2 + (129 + 20*t4^2)*
               x[4]^3 + 8*t4*(2 + t4)*x[4]^4 + 7*t4^2*x[4]^5)*x[6]^2 + 
            (3 - 24*x[4] - (33 + 16*t4 + 3*t4^2)*x[4]^2 + (66 + 8*t4^2)*x[4]^
                3 + 6*t4*(2 + t4)*x[4]^4 + 6*t4^2*x[4]^5)*x[6]^3 + 
            3*x[2]^3*(-1 + t4^2*x[4]^2)*(1 + x[6])^3 + x[2]^2*(1 + x[6])^2*
             (9 - 15*x[4] - 9*t4^2*x[4]^2 + 4*t4^2*x[4]^3 + (9 - 24*x[4] - 
                t4*(16 + 9*t4)*x[4]^2 + 8*t4^2*x[4]^3)*x[6]) - 
            x[2]*(1 + x[6])*(9 - 30*x[4] - 9*(1 + t4^2)*x[4]^2 + 
              8*t4^2*x[4]^3 + t4^2*x[4]^4 + 2*(9 - 39*x[4] - 
                (18 + 16*t4 + 9*t4^2)*x[4]^2 + 12*t4^2*x[4]^3 + t4^2*x[4]^4)*
               x[6] + (9 - 48*x[4] - (33 + 32*t4 + 9*t4^2)*x[4]^2 + 
                16*t4^2*x[4]^3 + 6*t4^2*x[4]^4)*x[6]^2))*x[7]^2 + 
          (9 - 9*x[4] - 15*x[4]^2 - 8*t4^2*x[4]^2 + 3*x[4]^3 + 
            2*t4^2*x[4]^4 + 2*(9 - 9*x[4] - (27 + 7*t4 + 8*t4^2)*x[4]^2 - 
              (-9 + t4)*x[4]^3 + 3*t4^2*x[4]^4)*x[6] + 
            (9 - 9*x[4] - (39 + 14*t4 + 8*t4^2)*x[4]^2 + (15 - 6*t4)*x[4]^3 + 
              2*t4*(1 + 2*t4)*x[4]^4 + t4^2*x[4]^5)*x[6]^2 + 
            x[2]^3*(-9 + 8*t4^2*x[4]^2)*(1 + x[6])^2 - x[2]^2*(1 + x[6])*
             (3*(-9 + 3*x[4] + 8*t4^2*x[4]^2) + (-27 + 9*x[4] + 
                2*t4*(7 + 12*t4)*x[4]^2)*x[6]) + x[2]*(-27 + 18*x[4] + 
              3*(5 + 8*t4^2)*x[4]^2 - 2*t4^2*x[4]^4 + (-54 + 36*x[4] + 
                (54 + 28*t4 + 48*t4^2)*x[4]^2 + 2*t4*x[4]^3 - 6*t4^2*x[4]^4)*
               x[6] + (-27 + 18*x[4] + (39 + 28*t4 + 24*t4^2)*x[4]^2 + 
                6*t4*x[4]^3 - 4*t4^2*x[4]^4)*x[6]^2))*x[7]^3 - 
          (-1 + x[2])*(-9 - 3*x[4] + 6*x[4]^2 + 7*t4^2*x[4]^2 + t4^2*x[4]^3 + 
            (-9 - 6*x[4] + (12 + 4*t4 + 7*t4^2)*x[4]^2 + 2*t4*(-1 + 2*t4)*
               x[4]^3 - 2*t4^2*x[4]^4)*x[6] + x[2]^2*(-9 + 7*t4^2*x[4]^2)*
             (1 + x[6]) - x[2]*(-18 - 3*x[4] + 14*t4^2*x[4]^2 + t4^2*x[4]^3 + 
              2*(-9 - 3*x[4] + t4*(2 + 7*t4)*x[4]^2 + 2*t4^2*x[4]^3)*x[6]))*
           x[7]^4 + (-1 + x[2])^2*(3 + 3*x[4] - 2*t4^2*x[4]^2 + t4^2*x[4]^3 + 
            x[2]*(-3 + 2*t4^2*x[4]^2))*x[7]^5))*x[8]^3 + 
      x[4]*(-3*(-1 + x[5] - x[6])*x[6]*(x[4]^2 + 7*x[4]^2*x[6] + 
          16*x[4]^2*x[6]^2 + 15*x[4]^2*x[6]^3 + 5*x[4]^2*x[6]^4 + 
          2*x[4]*x[7] - 2*x[2]*x[4]*x[7] - 2*x[4]^2*x[7] + 8*x[4]*x[6]*x[7] - 
          8*x[2]*x[4]*x[6]*x[7] - 10*x[4]^2*x[6]*x[7] + 10*x[4]*x[6]^2*x[7] - 
          10*x[2]*x[4]*x[6]^2*x[7] - 14*x[4]^2*x[6]^2*x[7] + 
          4*x[4]*x[6]^3*x[7] - 4*x[2]*x[4]*x[6]^3*x[7] - 
          6*x[4]^2*x[6]^3*x[7] + x[7]^2 - 2*x[2]*x[7]^2 + x[2]^2*x[7]^2 - 
          4*x[4]*x[7]^2 + 4*x[2]*x[4]*x[7]^2 + x[4]^2*x[7]^2 + 
          2*x[6]*x[7]^2 - 4*x[2]*x[6]*x[7]^2 + 2*x[2]^2*x[6]*x[7]^2 - 
          10*x[4]*x[6]*x[7]^2 + 10*x[2]*x[4]*x[6]*x[7]^2 + 
          3*x[4]^2*x[6]*x[7]^2 + x[6]^2*x[7]^2 - 2*x[2]*x[6]^2*x[7]^2 + 
          x[2]^2*x[6]^2*x[7]^2 - 6*x[4]*x[6]^2*x[7]^2 + 6*x[2]*x[4]*x[6]^2*
           x[7]^2 + 2*x[4]^2*x[6]^2*x[7]^2 - 2*x[7]^3 + 4*x[2]*x[7]^3 - 
          2*x[2]^2*x[7]^3 + 2*x[4]*x[7]^3 - 2*x[2]*x[4]*x[7]^3 - 
          2*x[6]*x[7]^3 + 4*x[2]*x[6]*x[7]^3 - 2*x[2]^2*x[6]*x[7]^3 + 
          2*x[4]*x[6]*x[7]^3 - 2*x[2]*x[4]*x[6]*x[7]^3 + x[7]^4 - 
          2*x[2]*x[7]^4 + x[2]^2*x[7]^4 + x[5]^2*(1 + x[4] + x[6] + 
             2*x[4]*x[6] - x[2]*(1 + x[6]) + (-1 + x[2] - x[4])*x[7])^2 - 
          x[5]*(x[4]*(1 + x[6])*(2*(1 + x[4]) + (6 + 9*x[4])*x[6] + 
              (4 + 9*x[4])*x[6]^2 - 2*x[2]*(1 + 3*x[6] + 2*x[6]^2)) + 
            2*(1 + x[6])*(1 - x[4] - 2*x[4]^2 - (-1 + x[4] + 5*x[4]^2)*x[6] + 
              x[2]^2*(1 + x[6]) + x[2]*(-2 + x[4])*(1 + x[6]))*x[7] - 
            (-2 + 2*x[2] + x[4])*(-2*(1 + x[4]) - (2 + 3*x[4])*x[6] + 
              2*x[2]*(1 + x[6]))*x[7]^2 + 2*(-1 + x[2])*(-1 + x[2] - x[4])*
             x[7]^3)) + 2*t4*x[6]*(x[5] - x[7])*
         (x[5]^2*(-1 - 2*x[4] - x[4]^2 - 2*x[6] - 6*x[4]*x[6] - 
            2*x[4]^2*x[6] + 2*x[4]^3*x[6] - x[6]^2 - 4*x[4]*x[6]^2 - 
            2*x[4]^2*x[6]^2 + 4*x[4]^3*x[6]^2 + x[2]^3*(1 + x[6])^2 - 
            x[2]^2*(1 + x[6])*(3 + 2*x[4] + (3 + 4*x[4])*x[6]) + 
            x[2]*(3 + 4*x[4] + x[4]^2 + 2*(3 + 6*x[4] + x[4]^2)*x[6] + 
              (3 + 8*x[4] + 2*x[4]^2)*x[6]^2) + (2*(1 + x[4]) - 
              (-2 - 4*x[4] + 2*x[4]^2 + x[4]^3)*x[6] - 2*x[2]^3*(1 + x[6]) + 
              2*x[2]^2*(3 + x[4] + (3 + 2*x[4])*x[6]) + 2*x[2]*(-3 - 2*x[4] + 
                (-3 - 4*x[4] + x[4]^2)*x[6]))*x[7] + (-1 + x[2])*
             (1 - 2*x[2] + x[2]^2 - x[4]^2)*x[7]^2) + x[4]*(1 + x[6])*
           (x[4]*(1 + x[6])*(-1 + 2*(-3 + x[4])*x[6] + (-6 + 4*x[4])*x[6]^2 + 
              x[2]*(1 + 6*x[6] + 6*x[6]^2)) - (1 + x[2]^2 - 4*x[4] + x[4]^2 + 
              x[2]*(-2 + 4*x[4]))*x[6]*(1 + x[6])*x[7] - (-1 + x[2])*
             (-2 + x[4] - (1 + x[4])*x[6] + x[2]*(2 + x[6]))*x[7]^2 + 
            2*(-1 + x[2])^2*x[7]^3) + x[5]*(2*x[4]*(1 + 3*x[6] + 2*x[6]^2)*
             (1 + x[4] + (1 + 2*x[4] - 2*x[4]^2)*x[6] + x[2]^2*(1 + x[6]) - 
              x[2]*(2 + x[4] + 2*(1 + x[4])*x[6])) - 
            (-1 + 2*x[4] + (-2 + 5*x[4] + 2*x[4]^2 - 2*x[4]^3)*x[6] + 
              (-1 + 3*x[4] + 2*x[4]^2 - 2*x[4]^3)*x[6]^2 + x[2]^3*(1 + x[6])^
                2 + x[2]^2*(1 + x[6])*(-3 + 2*x[4] + 3*(-1 + x[4])*x[6]) - 
              x[2]*(1 + x[6])*(-3 + 4*x[4] + (-3 + 6*x[4] + 2*x[4]^2)*x[6]))*
             x[7] + (-1 + x[2])*(2*(1 - x[4] + x[4]^2) - (-2 + x[4])*x[6] + 
              2*x[2]^2*(1 + x[6]) + x[2]*(2*(-2 + x[4]) + (-4 + x[4])*x[6]))*
             x[7]^2 - (-1 + x[2])^2*(-1 + x[2] + 2*x[4])*x[7]^3)) + 
        t4^2*(-(x[4]*(1 + x[6])*x[7]^2*(x[4]*(1 + 5*x[6] + (6 + 4*x[4] - 
                 x[4]^2)*x[6]^2 + (2 + 6*x[4] - 2*x[4]^2)*x[6]^3 + x[2]^2*
                (1 + 5*x[6] + 6*x[6]^2 + 2*x[6]^3) - 2*x[2]*(1 + 5*x[6] + 
                 2*(3 + x[4])*x[6]^2 + (2 + 3*x[4])*x[6]^3)) - 
             2*(-1 + x[2])*(1 + x[2]^2 - 3*x[4] + x[4]^2 + x[2]*
                (-2 + 3*x[4]))*x[6]*(1 + x[6])*x[7] - (-1 + x[2])^2*
              (-2 + 2*x[2] + x[4] - 2*x[4]*x[6])*x[7]^2 + 2*(-1 + x[2])^3*
              x[7]^3)) + x[5]^3*(x[4]^2*x[6]^2*(2*(1 + x[4]) + 
              (2 + 4*x[4] - x[4]^2)*x[6] + 2*x[2]^2*(1 + x[6]) - 
              2*x[2]*(2 + x[4] + 2*(1 + x[4])*x[6])) + 
            ((1 + x[4])^2 + 2*(1 + x[4])^2*x[6] + (1 + 2*x[4] - 2*x[4]^2 + 
                2*x[4]^3 - x[4]^4)*x[6]^2 + x[2]^4*(1 + x[6])^2 - 
              2*x[2]^3*(2 + x[4])*(1 + x[6])^2 + x[2]^2*(6 + 6*x[4] + 
                x[4]^2 + 2*(6 + 6*x[4] + x[4]^2)*x[6] + (6 + 6*x[4] - 
                  2*x[4]^2)*x[6]^2) - 2*x[2]*(2 + 3*x[4] + x[4]^2 + 
                2*(2 + 3*x[4] + x[4]^2)*x[6] + (2 + 3*x[4] - 2*x[4]^2 + 
                  x[4]^3)*x[6]^2))*x[7] - (-1 + x[2])*(-2*(1 + x[4]) + 
              (-2 - 2*x[4] - x[4]^2 + 2*x[4]^3)*x[6] + 2*x[2]^3*(1 + x[6]) - 
              2*x[2]^2*(3 + x[4])*(1 + x[6]) + x[2]*(6 + 4*x[4] + 
                (6 + 4*x[4] + x[4]^2)*x[6]))*x[7]^2 + (-1 + x[2])^2*
             (1 - 2*x[2] + x[2]^2 - x[4]^2)*x[7]^3) + 
          x[5]*x[7]*(x[4]^2*(1 + x[6])*(1 + 5*x[6] + (5 + 6*x[4] - x[4]^2)*
               x[6]^2 + (1 + 10*x[4] - 3*x[4]^2)*x[6]^3 + x[2]^2*(1 + 
                5*x[6] + 5*x[6]^2 + x[6]^3) - 2*x[2]*(1 + 5*x[6] + 
                (5 + 3*x[4])*x[6]^2 + (1 + 5*x[4])*x[6]^3)) + 
            x[4]*(2*(1 + x[4]) + 2*(5 + x[4] + x[4]^2)*x[6] - 
              2*(-7 - 5*x[4]^2 + x[4]^3)*x[6]^2 + (6 + 10*x[4]^2 - 3*x[4]^3)*
               x[6]^3 - 2*x[2]^3*(1 + x[6])^2*(1 + 3*x[6]) + 2*x[2]^2*(1 + 
                x[6])*(3 + x[4] + 12*x[6] + 9*x[6]^2) - 2*x[2]*(3 + 2*x[4] + 
                (15 + 2*x[4] + x[4]^2)*x[6] + (21 + 5*x[4]^2)*x[6]^2 + 
                (9 + 5*x[4]^2)*x[6]^3))*x[7] + (-1 + x[2])*(-1 + x[4]^2 + 
              (-2 + 4*x[4] + 6*x[4]^2 - 4*x[4]^3)*x[6] + (-1 + 4*x[4] + 
                8*x[4]^2 - 4*x[4]^3)*x[6]^2 + x[2]^3*(1 + x[6])^2 + 
              x[2]^2*(1 + x[6])*(-3 + (-3 + 4*x[4])*x[6]) - x[2]*(-3 + 
                x[4]^2 + (-6 + 8*x[4] + 6*x[4]^2)*x[6] + (-3 + 8*x[4] + 
                  8*x[4]^2)*x[6]^2))*x[7]^2 - (-1 + x[2])^2*(2*(1 + x[4]^2) - 
              (-2 + x[4]^2)*x[6] - 4*x[2]*(1 + x[6]) + 2*x[2]^2*(1 + x[6]))*
             x[7]^3 + (-1 + x[2])^3*(-1 + x[2] + 2*x[4])*x[7]^4) + 
          x[5]^2*(x[4]^2*x[6]^2*(1 + x[6])*(1 - 2*x[4] + (1 - 4*x[4] + 
                x[4]^2)*x[6] + x[2]^2*(1 + x[6]) + 2*x[2]*(-1 + x[4] + 
                (-1 + 2*x[4])*x[6])) + 2*x[4]*(-1 - x[4] - 4*(1 + x[4])*x[
                6] + (-5 - 7*x[4] - 4*x[4]^2 + x[4]^3)*x[6]^2 + 
              2*(-1 - 2*x[4] - 3*x[4]^2 + x[4]^3)*x[6]^3 + x[2]^3*(1 + x[6])^
                2*(1 + 2*x[6]) - x[2]^2*(1 + x[6])*(3 + x[4] + 3*(3 + x[4])*
                 x[6] + (6 + 4*x[4])*x[6]^2) + x[2]*(3 + 2*x[4] + 
                4*(3 + 2*x[4])*x[6] + (15 + 14*x[4] + 4*x[4]^2)*x[6]^2 + 
                (6 + 8*x[4] + 6*x[4]^2)*x[6]^3))*x[7] - 
            (2 + x[4]^2 + (4 - 2*x[4] - 5*x[4]^2 + 4*x[4]^3)*x[6] - 
              (-2 + 2*x[4] + 12*x[4]^2 - 6*x[4]^3 + x[4]^4)*x[6]^2 + 
              2*x[2]^4*(1 + x[6])^2 + 2*x[2]^3*(1 + x[6])*(-4 + (-4 + x[4])*
                 x[6]) + x[2]^2*(12 + x[4]^2 + (24 - 6*x[4] - 5*x[4]^2)*
                 x[6] - 6*(-2 + x[4] + 2*x[4]^2)*x[6]^2) - 2*x[2]*(4 + 
                x[4]^2 + (8 - 3*x[4] - 5*x[4]^2 + 2*x[4]^3)*x[6] + 
                (4 - 3*x[4] - 12*x[4]^2 + 3*x[4]^3)*x[6]^2))*x[7]^2 + 
            2*(-1 + x[2])*(-2 - x[4]^2 + (-2 + x[4]^3)*x[6] - 
              6*x[2]^2*(1 + x[6]) + 2*x[2]^3*(1 + x[6]) + x[2]*(6 + x[4]^2 + 
                6*x[6]))*x[7]^3 - (-1 + x[2])^2*(2 + 2*x[2]^2 + 
              2*x[2]*(-2 + x[4]) - 2*x[4] - x[4]^2)*x[7]^4)))*x[8]^4 + 
      x[4]*(3*x[4]*x[6]^2*(1 - x[5] + x[6])^2*(x[4]*(1 + 3*x[6] + 2*x[6]^2) - 
          (-1 + x[2] + x[4])*(1 + x[6])*x[7] + (-1 + x[2])*x[7]^2 + 
          x[5]*(-1 + x[2] - x[4] - x[6] + x[2]*x[6] - 2*x[4]*x[6] + 
            (1 - x[2] + x[4])*x[7])) - 2*t4*(-1 + x[5] - x[6])*x[6]*
         (x[5] - x[7])*(x[4]^2*x[6]*(1 + x[6])*(-2 + (-4 + x[4])*x[6] + 
            x[2]*(2 + 4*x[6])) + (-1 + x[2])^2*x[4]*(1 + x[6])^2*x[7] - 
          (-1 + x[2])^2*(-1 + x[4] - x[6] + x[2]*(1 + x[6]))*x[7]^2 + 
          (-1 + x[2])^3*x[7]^3 + x[5]*(x[4]*x[6]*(2*(1 + x[4]) + 
              (2 + 4*x[4] - x[4]^2)*x[6] + 2*x[2]^2*(1 + x[6]) - 
              2*x[2]*(2 + x[4] + 2*(1 + x[4])*x[6])) + (-1 + x[2])^2*
             (-1 - x[4] - (1 + 4*x[4])*x[6] + x[2]*(1 + x[6]))*x[7] - 
            (-1 + x[2])^2*(-1 + x[2] - x[4])*x[7]^2)) + 
        t4^2*(-1 + x[2])*(x[5] - x[7])*(x[4]*x[6] + (-1 + x[2])*x[7])*
         (-((1 + x[6])*x[7]*(x[4]*(1 + (1 + x[4])*x[6] + (-1 + 3*x[4])*
                x[6]^2 + x[2]*(-1 - x[6] + x[6]^2)) + (-1 + x[2])*
              (-1 + x[4] + (-1 + 2*x[4])*x[6] + x[2]*(1 + x[6]))*x[7] - 
             (-1 + x[2])^2*x[7]^2)) + x[5]^2*
           (x[6]*(1 + x[4] + (1 + 2*x[4] - 2*x[4]^2)*x[6] + x[2]^2*(1 + 
                x[6]) - x[2]*(2 + x[4] + 2*(1 + x[4])*x[6])) - 
            (1 + x[4] + (2 + x[4]^2)*x[6] + x[2]^2*(1 + 2*x[6]) - 
              x[2]*(2 + x[4] + 4*x[6]))*x[7] + (-1 + x[2])*(-1 + x[2] - x[4])*
             x[7]^2) + x[5]*(x[4]*x[6]*(1 + x[6])*(-1 + 2*(-1 + x[4])*x[6] + 
              x[2]*(1 + 2*x[6])) + (1 + 2*x[4] + (1 + 2*x[4] + 2*x[4]^2)*x[
                6] + x[4]*(-1 + 4*x[4])*x[6]^2 + x[2]^2*(1 + x[6]) + 
              x[2]*(-2*(1 + x[4]) - 2*(1 + x[4])*x[6] + x[4]*x[6]^2))*x[7] + 
            (-1 + x[2])*(2*x[4] + (-1 + x[2] + 3*x[4])*x[6])*x[7]^2 - 
            (-1 + x[2])^2*x[7]^3)))*x[8]^5 - x[4]*(-1 + x[5] - x[6])*x[6]*
       (x[4]*x[6]*(1 - x[5] + x[6]) + t4*(-1 + x[2])*(x[5] - x[7])*
          (x[4]*x[6] + (-1 + x[2])*x[7]))^2*x[8]^6))/
    (x[4]*(x[5] - x[7])*(x[4] + (-1 + x[2])*x[8])*(x[4]*(1 + x[6] - x[7])^2 + 
      (x[4]*(1 + 3*x[6] + 2*x[6]^2) - (-1 + x[2] + x[4])*(1 + x[6])*x[7] + 
        (-1 + x[2])*x[7]^2 + x[5]*(-1 + x[2] - x[4] - x[6] + x[2]*x[6] - 
          2*x[4]*x[6] + (1 - x[2] + x[4])*x[7]))*x[8] + 
      x[4]*x[6]*(1 - x[5] + x[6])*x[8]^2)*(-1 + x[7] - x[6]*(1 + x[8]))*
     (x[6]*(x[4]*(1 + x[6] - x[7])^2 + (x[4]*(1 + 3*x[6] + 2*x[6]^2) - 
          (-1 + x[2] + x[4])*(1 + x[6])*x[7] + (-1 + x[2])*x[7]^2 + 
          x[5]*(-1 + x[2] - x[4] - x[6] + x[2]*x[6] - 2*x[4]*x[6] + 
            (1 - x[2] + x[4])*x[7]))*x[8] + x[4]*x[6]*(1 - x[5] + x[6])*
         x[8]^2) + t4*(x[4]*x[7]*(-1 - x[6] + x[7])*(1 + x[6] + x[4]*x[6] - 
          x[2]*(1 + x[6]) + (-1 + x[2])*x[7]) + 
        (x[7]*(-(x[4]*(1 + (2 + x[4])*x[6] + (1 + 2*x[4])*x[6]^2 - x[2]*
                (1 + x[6])^2)) - (-1 + x[2])*(-1 + x[2] + x[4])*(1 + x[6])*
             x[7] + (-1 + x[2])^2*x[7]^2) + x[5]*(x[4]^2*x[6]^2 + 
            (1 + x[4] + (1 + x[4] + x[4]^2)*x[6] + x[2]^2*(1 + x[6]) - 
              x[2]*(2 + x[4])*(1 + x[6]))*x[7] - (-1 + x[2])*
             (-1 + x[2] - x[4])*x[7]^2))*x[8] + (-1 + x[2])*x[6]*
         (x[5] - x[7])*(x[4]*x[6] + (-1 + x[2])*x[7])*x[8]^2)))), 
 sD5 -> ((1 + x[8])*(-(x[4]*(1 + x[6] - x[7])^2) + 
     (-(x[4]*x[6]*(1 + x[6])) + (-1 + x[2])*(1 + x[6])*x[7] - 
       (-1 + x[2])*x[7]^2 + x[5]*(1 + x[6] + x[4]*x[6] - x[2]*(1 + x[6]) + 
         (-1 + x[2])*x[7]))*x[8]))/(x[4]*(x[5] - x[7])*
    (x[4] + (-1 + x[2])*x[8])*(-1 + x[7] - x[6]*(1 + x[8]))), 
 sD6 -> -(((-1 + x[7])*(1 + x[8])*(x[1]*x[4]*(1 + x[6])*(-1 - x[6] + x[7]) + 
      (-1 + x[5] - x[6])*(1 + x[6] - x[7])*x[8] + 
      x[1]*(-((-1 + x[2]*x[5] - x[6])*(1 + x[6])) + 
        ((1 + x[4])*x[5] + (-2 + x[2] - x[4])*(1 + x[6]))*x[7])*x[8]))/
    (x[4]*(x[5] - x[7])*(x[6] + x[1]*(-x[6] + (-1 + x[2])*x[7]))*
     (x[4] + (-1 + x[2])*x[8])*(-1 + x[7] - x[6]*(1 + x[8])))), 
 sD7 -> -(((-1 + x[7])*(1 + x[8])*
     (-(x[1]*x[4]^2*(-1 + x[3] - x[6])*(1 + x[6] - x[7])^2*x[7]) - 
      x[1]*x[4]*(-1 - x[6] + x[7])*(-((-1 + x[3] - x[6])*x[7]*
          (x[4] + 2*x[4]*x[6] + x[7] - x[2]*x[7])) + 
        x[5]*(-(x[7]*(2 + x[4] + 2*x[6] + 2*x[4]*x[6] - 2*x[2]*(1 + x[6]) + 
             (-1 + x[2])*x[7])) + x[3]*(1 + (1 + x[4])*x[6] - 
            x[2]*(1 + x[6]) + x[4]*x[7])))*x[8] + 
      ((-1 + x[1]*x[2])*x[5]^2*(x[3] - x[7])*(1 + x[6] + x[4]*x[6] - 
          x[2]*(1 + x[6]) + (-1 + x[2])*x[7]) + 
        x[7]*((1 + x[6])*(x[1]*x[4]^2*x[6]*(1 + x[6]) + 
            (1 - x[2] + x[6] - x[2]*x[6] + x[4]*x[6] + x[1]*(-1 - x[4] - 
                (1 + x[4] + x[4]^2)*x[6] + x[2]*(1 + x[4] + x[6])))*x[7] - 
            (-1 + x[2])*(-1 + x[1]*(1 + x[4]))*x[7]^2) - 
          x[3]*((1 + x[6])*(1 + x[6] + x[4]*x[6] - x[2]*(1 + x[6]) + 
              (-1 + x[2])*x[7]) + x[1]*((1 + x[6])*(-1 - x[4] - (1 + 2*x[4])*
                 x[6] + x[2]*(1 + x[4])*(1 + x[6])) - (-1 + x[2])*(1 + x[4] + 
                x[6] + 2*x[4]*x[6])*x[7]))) + 
        x[5]*(x[3]*((1 + x[6] + x[7])*(1 + x[6] + x[4]*x[6] - 
              x[2]*(1 + x[6]) + (-1 + x[2])*x[7]) + 
            x[1]*((1 + x[6])*(-1 - (1 + x[4])*x[6] + x[2]*(1 + x[6])) + 
              (1 - x[4] + x[6] + x[2]^2*(1 + x[6]) + x[2]*(-2 + x[4] - 
                  (2 + x[4])*x[6]))*x[7] - (-1 + x[2])*(x[2] + x[4])*x[7]^
                2)) + x[7]*(-((1 + x[6] + x[7])*(1 + x[6] + x[4]*x[6] - x[2]*
                (1 + x[6]) + (-1 + x[2])*x[7])) + 
            x[1]*((1 + x[6])*(1 + x[6] - x[4]^2*x[6] + x[2]*(-1 + (-1 + x[4])*
                   x[6])) - (1 - x[4] + x[2]*(-2 + x[4] - 2*x[6]) - 
                (-1 + x[4] + x[4]^2)*x[6] + x[2]^2*(1 + x[6]))*x[7] + 
              (-1 + x[2])*(x[2] + x[4])*x[7]^2))))*x[8]^2))/
    (x[4]^2*(x[5] - x[7])^2*(x[6] + x[1]*(-x[6] + (-1 + x[2])*x[7]))*
     (x[4] + (-1 + x[2])*x[8])*(1 - x[7] + x[6]*(1 + x[8]))^2))}


==> anc/Kinematics/x1Replace.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{x[1] -> -((t1*((1 + x[6])*(-1 + (-1 + t1*x[4])*x[6]) + 2*(1 + x[6])*x[7] - 
      x[7]^2))/((1 + x[6] - x[7])^2 + t1^2*x[4]*(1 + x[6])*
      (-x[6] + (-1 + x[2])*x[7]) + t1*(-1 - x[6] + x[7])*
      (-1 + (-1 + x[4])*x[6] + (x[2] + x[4])*x[7]))), 
 x[1] -> (t2*x[5]*(x[7]^2 - x[7]*(2 + x[6]*(2 + x[8])) - 
      (1 + x[6])*(-1 + x[6]*(-1 + t2*x[4] + (-1 + t2*(-1 + x[2]))*x[8]))) - 
    t2*(1 + x[6])*(x[7]^2 + (1 + x[6])*(1 + x[6]*(1 + x[8])) - 
      x[7]*(2 + x[6]*(2 + t2*x[4] + x[8] + t2*(-1 + x[2])*x[8]))))/
   (t2^2*(1 + x[6])*(x[5] - x[7])*(-x[6] + (-1 + x[2])*x[7])*
     (x[4] + (-1 + x[2])*x[8]) + (-1 + x[5] - x[6])*(1 + x[6] - x[7])*
     (1 - x[7] + x[6]*(1 + x[8])) + 
    t2*(-((1 + x[6])*(x[7]^2*(x[2] + x[4] + (-1 + x[2])*x[8]) - 
         x[7]*((1 + x[2] + x[4])*(1 + x[6]) + (-1 + x[2] - x[6] + 
             2*x[2]*x[6])*x[8]) + (1 + x[6])*(1 + x[6]*(1 + x[8])))) + 
      x[5]*(x[7]^2*(x[2] + x[4] + (-1 + x[2])*x[8]) - 
        x[7]*(1 + x[2] + x[4] + x[6] + x[2]*x[6] + (-1 + x[2] + x[2]*x[6])*
           x[8]) - (1 + x[6])*(-1 + x[6]*(-1 + x[4] + (-2 + x[2])*x[8]))))), 
 x[1] -> -((t3*((1 + x[6])^2*(-1 + x[7])^2*x[7]^2*x[8]^2 + 
      x[3]^2*((1 + x[6] - x[7])^2 + ((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8])^
        2 - x[3]*(1 + x[6])*x[7]*(t3*x[4]*x[6]*(1 + x[6] - x[7])^2 - 
        (-1 - x[6] + x[7])*(2 + (2 + t3*x[4])*x[6] + 2*t3*x[4]*x[6]^2 - 
          (4 + (2 + t3*x[4])*x[6])*x[7] + 2*x[7]^2)*x[8] + 
        ((1 + x[6])*(2 + 2*x[6] + t3*x[4]*x[6]^2) - 
          (4 + 8*x[6] + (2 + t3*x[4])*x[6]^2)*x[7] + (2 + 4*x[6])*x[7]^2)*
         x[8]^2) + x[5]^2*((1 + x[6] - x[7])^2*
         (-((1 + x[6])*(-1 + (-1 + t3*x[4])*x[6])) - 2*(1 + x[6])*x[7] + 
          x[7]^2) + (-1 - x[6] + x[7])*(x[6]*(1 + x[6])*(-2 + t3*x[4] + 
            2*(-1 + t3*x[4])*x[6]) - (1 + x[6])*(-2 + (-4 + t3*x[4])*x[6])*
           x[7] - 4*(1 + x[6])*x[7]^2 + 2*x[7]^3 - 2*x[3]*(-1 + x[7])*
           (-1 - x[6] + x[7]))*x[8] + 
        (-((-1 + t3*x[4])*x[6]^2*(1 + x[6])^2) + x[3]^2*(-1 + x[7])^2 + 
          x[6]*(1 + x[6])*(-2 + (-2 + t3*x[4])*x[6])*x[7] + 
          (1 + 4*x[6] + 3*x[6]^2)*x[7]^2 - 2*(1 + x[6])*x[7]^3 + x[7]^4 - 
          2*x[3]*(-1 + x[7])*(x[6]*(1 + x[6]) - (1 + x[6])*x[7] + x[7]^2))*
         x[8]^2) + x[5]*(2*x[3]^2*(-1 + x[7])*x[8]*((1 + x[6] - x[7])^2 + 
          ((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8]) + (1 + x[6])*x[7]*
         (t3*x[4]*x[6]*(1 + x[6] - x[7])^2 - (-1 - x[6] + x[7])*
           (2 + (2 + t3*x[4])*x[6] + 2*t3*x[4]*x[6]^2 - 
            (4 + (2 + t3*x[4])*x[6])*x[7] + 2*x[7]^2)*x[8] + 
          (x[6]*(1 + x[6])*(2 + t3*x[4]*x[6]) - 
            (2 + 4*x[6] + (2 + t3*x[4])*x[6]^2)*x[7] + 2*(2 + x[6])*x[7]^2 - 
            2*x[7]^3)*x[8]^2) + 
        x[3]*(-((1 + x[6] - x[7])^2*(-((1 + x[6])*(-2 + (-2 + t3*x[4])*
                 x[6])) - 4*(1 + x[6])*x[7] + 2*x[7]^2)) - 
          (1 + 3*x[6] + 2*x[6]^2 - (2 + 3*x[6])*x[7] + x[7]^2)*
           (-((1 + x[6])*(-2 + (-2 + t3*x[4])*x[6])) - 4*(1 + x[6])*x[7] + 
            2*x[7]^2)*x[8] + (x[6]*(1 + x[6])^2*(-2 + (-2 + t3*x[4])*x[6]) - 
            (1 + x[6])*(-4 - 6*x[6] + (-6 + t3*x[4])*x[6]^2)*x[7] - 
            2*(4 + 7*x[6] + 3*x[6]^2)*x[7]^2 + (4 + 6*x[6])*x[7]^3)*
           x[8]^2))))/(-((1 + x[6])^2*(-1 + x[7])*x[7]^2*x[8]*
       (t3*x[4]*(-1 - x[6] + x[7]) + 
        (-1 + x[7] + t3*(-1 - x[4]*(1 + x[6]) + (1 + x[4])*x[7]))*x[8])) + 
     x[3]*(1 + x[6])*x[7]*(-(t3*x[4]*(1 + x[6] - x[7])^2*
         (-1 - (1 + t3)*x[6] + x[7] + t3*(-1 + x[2])*x[7])) - 
       (-1 - x[6] + x[7])*(2*(-1 + x[7])*(-1 - x[6] + x[7]) + 
         t3^2*x[4]*(-1 - 2*x[6] + x[7])*(-x[6] + (-1 + x[2])*x[7]) + 
         t3*(2*(1 + x[6])*(1 + x[4]*(1 + x[6])) - 
           (3 + x[2] + 3*x[4] + 2*x[6] + 4*x[4]*x[6])*x[7] + 
           (1 + x[2] + x[4])*x[7]^2))*x[8] + 
       (t3^2*x[4]*x[6]*(-1 - x[6] + x[7])*(-x[6] + (-1 + x[2])*x[7]) + 
         2*(-1 + x[7])*(-(1 + x[6])^2 + (1 + 2*x[6])*x[7]) + 
         t3*((1 + x[6])^2*(2 + x[4]*(1 + x[6])) - 
           (2*(2 + x[4]) + (7 + x[2] + 5*x[4])*x[6] + (2 + 3*x[4])*x[6]^2)*
            x[7] + (2 + x[4] + (3 + x[2] + 2*x[4])*x[6])*x[7]^2))*x[8]^2) - 
     x[3]^2*(-(1 + x[6] - x[7])^2 - (1 + x[6])^2*x[8] + 
       (1 + 2*x[6])*x[7]*x[8])*(-(1 + x[6] - x[7])^2 - (1 + x[6])^2*x[8] + 
       (1 + 2*x[6])*x[7]*x[8] + 
       t3*(-((-1 - x[6] + x[7])*(-1 - x[6] + x[2]*x[7])) - 
         (1 + x[6])^2*x[8] + (1 + (1 + x[2])*x[6])*x[7]*x[8])) + 
     x[5]*(-(x[3]^2*(-1 + x[7])*x[8]*(2*(1 + x[6] - x[7])^2 + 
          t3*(-1 - x[6] + x[7])*(-1 - x[6] + x[2]*(-1 - x[6] + 2*x[7])) + 
          2*((1 + x[6])^2 - (1 + 2*x[6])*x[7])*x[8] + 
          t3*((1 + x[2])*(1 + x[6])^2 - (1 + x[2] + x[6] + 3*x[2]*x[6])*x[7])*
           x[8])) - (1 + x[6])*x[7]*(-(t3*x[4]*(1 + x[6] - x[7])^2*
           (-1 - (1 + t3)*x[6] + x[7] + t3*(-1 + x[2])*x[7])) - 
         (-1 - x[6] + x[7])*(2*(-1 + x[7])*(-1 - x[6] + x[7]) + 
           t3^2*x[4]*(-1 - 2*x[6] + x[7])*(-x[6] + (-1 + x[2])*x[7]) + 
           t3*(2 + x[4] + 2*(1 + x[4])*x[6] + 2*x[4]*x[6]^2 - 
             (3 + x[2] + 4*x[4] + 2*(1 + x[4])*x[6])*x[7] + 
             (1 + x[2] + 3*x[4])*x[7]^2))*x[8] + 
         ((1 + t3)*x[6]*(1 + x[6])*(2 + t3*x[4]*x[6]) - 
           (2*(1 + x[6])^2 + t3^2*x[4]*x[6]*(-1 + x[2]*(1 + x[6])) + 
             t3*(1 + 2*x[4] + (3 + 2*x[4])*x[6] + (2 + x[4])*x[6]^2 + x[2]*
                (1 + x[6])))*x[7] + (t3^2*(-1 + x[2])*x[4]*x[6] + 
             2*(2 + x[6]) + t3*(1 + x[2] + 2*x[4])*(2 + x[6]))*x[7]^2 - 
           (2 + t3*(1 + x[2] + 2*x[4]))*x[7]^3)*x[8]^2) - 
       x[3]*(-2*(1 + x[6] - x[7])^4 - 2*(-1 - 2*x[6] + x[7])*
          (-1 - x[6] + x[7])^3*x[8] + 2*(-(x[6]*(1 + x[6])^3) + 
           (2 + 5*x[6] + 6*x[6]^2 + 3*x[6]^3)*x[7] - (4 + 7*x[6] + 3*x[6]^2)*
            x[7]^2 + (2 + 3*x[6])*x[7]^3)*x[8]^2 + 
         t3*(-((-1 - x[6] + x[7])^3*(-2 + (-2 + x[4])*x[6] + 
              (2*x[2] + x[4])*x[7])) - (-1 - x[6] + x[7])*
            (2*(1 + x[6])^2*(-1 + (-2 + x[4])*x[6]) + 
             (4 + 3*x[4] + 2*(5 + x[4])*x[6] - 2*(-3 + x[4])*x[6]^2 + x[2]*
                (2 + 6*x[6] + 4*x[6]^2))*x[7] - 2*((1 + 2*x[4])*(1 + x[6]) + 
               x[2]*(2 + 3*x[6]))*x[7]^2 + (2*x[2] + x[4])*x[7]^3)*x[8] + 
           ((-2 + x[4])*x[6]*(1 + x[6])^3 + (1 + x[6])*(2*(1 + x[4]) + 
               (4 + x[4])*x[6] - 2*(-2 + x[4])*x[6]^2 + 2*x[2]*(1 + x[6] + 
                 x[6]^2))*x[7] - (4*(1 + x[4]) + (6 + 7*x[4])*x[6] + 2*
                (1 + x[4])*x[6]^2 + 4*x[2]*(1 + x[6])^2)*x[7]^2 + 
             (2*(1 + x[4]) + (2 + 3*x[4])*x[6] + x[2]*(2 + 4*x[6]))*x[7]^3)*
            x[8]^2) + t3^2*x[4]*(1 + x[6])*(-1 - x[6] + x[7])*
          (-x[6] + (-1 + x[2])*x[7])*(1 + x[8])*(1 - x[7] + 
           x[6]*(1 + x[8])))) + 
     x[5]^2*(-((1 + x[6] - x[7])^2 + (x[6]*(1 + x[6]) - x[3]*(-1 + x[7]) - 
            (1 + x[6])*x[7] + x[7]^2)*x[8])^2 + t3^2*x[4]*(1 + x[6])*
        (-1 - x[6] + x[7])*(-x[6] + (-1 + x[2])*x[7])*(1 + x[8])*
        (1 - x[7] + x[6]*(1 + x[8])) - t3*(-(1 + x[6] - x[7])^2 + 
         (-(x[6]*(1 + x[6])) + x[3]*(-1 + x[7]) + (1 + x[6])*x[7] - x[7]^2)*
          x[8])*((1 + x[6])*(-1 + (-1 + x[4])*x[6]) - x[2]*x[3]*x[8] + 
         (-1 + x[4])*x[6]*(1 + x[6])*x[8] - (x[2] + x[4])*x[7]^2*(1 + x[8]) + 
         x[7]*(1 + x[4] + x[6] + x[4]*x[8] + x[2]*(1 + x[6] + 
             (1 + x[3] + x[6])*x[8])))))), 
 x[1] -> -((t4*(-(x[4]^2*(1 + x[6] - x[7])^4) + x[4]*(-1 - x[6] + x[7])*
       (2*x[4]*(1 + x[6])^2*(1 + 2*x[6]) - (1 + x[6])*(-2 + 4*x[4] + 
          (-2 + 6*x[4] + t4*x[4]^2)*x[6] + 2*x[2]*(1 + x[6]))*x[7] + 
        2*(-2 + 2*x[2] + x[4])*(1 + x[6])*x[7]^2 - 2*(-1 + x[2])*x[7]^3 + 
        x[5]*((1 + x[6])*(-2*(1 + x[4]) + (-2 - 4*x[4] + t4*x[4]^2)*x[6] + 
            2*x[2]*(1 + x[6])) + (4*(1 + x[4]) + (4 + 6*x[4])*x[6] - 
            4*x[2]*(1 + x[6]))*x[7] + 2*(-1 + x[2] - x[4])*x[7]^2))*x[8] - 
      (x[4]^2*(1 + x[6])^2*(1 + 6*x[6] + 6*x[6]^2) - x[4]*(1 + x[6])*
         (2*(-1 + x[4]) + (-6 - (-10 + t4)*x[4] + t4*x[4]^2)*x[6] + 
          (-1 + 2*x[4])*(4 + t4*x[4])*x[6]^2 + x[2]*(1 + x[6])*
           (2 + (4 + t4*x[4])*x[6]))*x[7] + (1 + x[6])*(1 - 4*x[4] + x[4]^2 + 
          (1 - 6*x[4] - (-3 + t4)*x[4]^2)*x[6] + x[2]^2*(1 + x[6]) + 
          x[2]*(-2 + 4*x[4] + (-2 + 6*x[4] + t4*x[4]^2)*x[6]))*x[7]^2 - 
        2*(-1 + x[2])*(-1 + x[2] + x[4])*(1 + x[6])*x[7]^3 + 
        (-1 + x[2])^2*x[7]^4 + x[5]^2*((-1 - x[4] - (1 + 2*x[4])*x[6] + 
            x[2]*(1 + x[6]))*(-1 - x[4] + (-1 - 2*x[4] + t4*x[4]^2)*x[6] + 
            x[2]*(1 + x[6])) - (2*(1 + x[4])^2 + 
            (2 + 6*x[4] - (-4 + t4)*x[4]^2)*x[6] + 2*x[2]^2*(1 + x[6]) + 
            x[2]*(-4*(1 + x[4]) + (-4 - 6*x[4] + t4*x[4]^2)*x[6]))*x[7] + 
          (1 - x[2] + x[4])^2*x[7]^2) + 
        x[5]*(x[4]*(1 + x[6])*(-2*(1 + x[4]) + (-6 - (10 + t4)*x[4] + 
              t4*x[4]^2)*x[6] + (-4 - (10 + t4)*x[4] + 2*t4*x[4]^2)*x[6]^2 + 
            x[2]*(1 + x[6])*(2 + (4 + t4*x[4])*x[6])) + 
          (2*(-1 + x[4] + 2*x[4]^2) + (-4 + 4*x[4] + 2*(8 + t4)*x[4]^2 + 
              t4*x[4]^3)*x[6] + 2*(-1 + x[4] + (6 + t4)*x[4]^2 + t4*x[4]^3)*
             x[6]^2 - 2*x[2]^2*(1 + x[6])^2 - 2*x[2]*(1 + x[6])*
             (-2 + x[4] + (-2 + x[4] + t4*x[4]^2)*x[6]))*x[7] + 
          (4 + 2*x[4] - 2*x[4]^2 + (4 + 4*x[4] - (4 + t4)*x[4]^2)*x[6] + 
            4*x[2]^2*(1 + x[6]) + x[2]*(-2*(4 + x[4]) + (-8 - 4*x[4] + 
                t4*x[4]^2)*x[6]))*x[7]^2 - 2*(-1 + x[2])*(-1 + x[2] - x[4])*
           x[7]^3))*x[8]^2 + x[4]*x[6]*
       ((1 + x[6])*(-2*x[4]*(1 + 3*x[6] + 2*x[6]^2) + 
          (-2 + 2*x[4] - t4*x[4] + (-2 - 2*(-1 + t4)*x[4] + t4*x[4]^2)*x[6] + 
            x[2]*(2 + t4*x[4] + 2*(1 + t4*x[4])*x[6]))*x[7] + 
          (-1 + x[2])*(-2 + t4*x[4])*x[7]^2) + 
        x[5]^2*(-2*(1 + x[4] + x[6] + 2*x[4]*x[6] - x[2]*(1 + x[6]) + 
            (-1 + x[2] - x[4])*x[7]) + t4*(-1 - x[4] - x[6] - 2*x[4]*x[6] + 
            x[4]^2*x[6] - x[2]^2*(1 + x[6]) + x[2]*(2 + x[4] + 
              2*(1 + x[4])*x[6]) + (-1 + x[2])*(-1 + x[2] + x[4])*x[7])) - 
        x[5]*(2*(1 + x[6])*(-1 - 2*x[4] - (1 + 4*x[4])*x[6] + 
            x[2]*(1 + x[6])) + 4*x[4]*(1 + x[6])*x[7] - 
          2*(-1 + x[2])*x[7]^2 + t4*(x[4]*(1 + x[6])*(-1 + (-2 + x[4])*x[6] + 
              x[2]*(1 + 2*x[6])) - (1 + 2*x[4] + (1 + 3*x[4] - x[4]^2)*x[6] + 
              x[2]^2*(1 + x[6]) - x[2]*(2*(1 + x[4]) + (2 + 3*x[4])*x[6]))*
             x[7] + (-1 + x[2])*(-1 + x[2] + x[4])*x[7]^2)))*x[8]^3 + 
      x[4]*(-1 + x[5] - x[6])*x[6]*(x[4]*x[6]*(1 - x[5] + x[6]) + 
        t4*(-1 + x[2])*(x[5] - x[7])*(x[4]*x[6] + (-1 + x[2])*x[7]))*x[8]^4))/
    (x[4]^2*(-1 - x[6] + x[7])^3*(-1 - x[6] + x[7] + 
       t4*(-1 - x[6] + (1 + x[4])*x[7])) + x[4]*(-1 - x[6] + x[7])*
      (-2*(1 + t4)*x[4]*(1 + x[6])^2*(1 + 2*x[6]) + 
       (1 + x[6])*(-2 + 4*x[4] - 2*x[6] + 6*x[4]*x[6] + t4^2*x[4]^2*x[6] + 
         2*x[2]*(1 + x[6]) + t4*(-2 + 3*x[4] + 2*x[4]^2 + 
           (-2 + 5*x[4] + 4*x[4]^2)*x[6] + x[2]*(2 + x[4])*(1 + x[6])))*
        x[7] - (t4^2*(-1 + x[2])*x[4]^2*(1 + x[6]) + 2*(-2 + 2*x[2] + x[4])*
          (1 + x[6]) + t4*(-4 + 2*x[4]^2 - 4*x[6] + 3*x[4]^2*x[6] + 
           2*x[2]*(2 + x[4])*(1 + x[6])))*x[7]^2 + 
       (-1 + x[2])*(2 + t4*(2 + x[4]))*x[7]^3 + 
       x[5]*(t4^2*x[4]^2*(1 + x[6])*(-x[6] + (-1 + x[2])*x[7]) - 
         2*(-1 - x[6] + x[7])*(1 + x[4] + x[6] + 2*x[4]*x[6] - 
           x[2]*(1 + x[6]) + (-1 + x[2] - x[4])*x[7]) - 
         t4*((1 + x[6])*(-2*(1 + x[4]) + (-2 - 4*x[4] + x[4]^2)*x[6] + 
             2*x[2]*(1 + x[6])) + 2*(2 + 2*x[4] + x[4]^2 + 
             (2 + 3*x[4] + x[4]^2)*x[6] - 2*x[2]*(1 + x[6]))*x[7] + 
           2*(-1 + x[2] - x[4] - x[4]^2)*x[7]^2)))*x[8] + 
     ((1 + t4)*x[4]^2*(1 + x[6])^2*(1 + 6*x[6] + 6*x[6]^2) - 
       x[4]*(1 + x[6])*(t4^2*x[4]*x[6]*(-1 + x[4] + (-1 + 2*x[4])*x[6] + 
           x[2]*(1 + x[6])) + 2*(1 + x[6])*(-1 + x[4] + (-2 + 4*x[4])*x[6] + 
           x[2]*(1 + 2*x[6])) + t4*(-2 + x[4]^2 + (-6 + 4*x[4] + 5*x[4]^2)*
            x[6] + (-4 + 4*x[4] + 5*x[4]^2)*x[6]^2 + 2*x[2]*(1 + x[4])*
            (1 + 3*x[6] + 2*x[6]^2)))*x[7] + (1 + x[6])*
        (1 - 4*x[4] + x[4]^2 + x[6] - 6*x[4]*x[6] + 3*x[4]^2*x[6] + 
         x[2]^2*(1 + x[6]) + x[2]*(-2 + 4*x[4] + (-2 + 6*x[4])*x[6]) + 
         t4^2*(-1 + x[2])*x[4]^2*(-1 + x[4] + 2*x[4]*x[6] + 
           x[2]*(1 + x[6])) + t4*(1 - 4*x[4] - 3*x[4]^2 + x[4]^3 + 
           (1 - 6*x[4] - 4*x[4]^2 + 3*x[4]^3)*x[6] + x[2]^2*(1 + x[6]) + 
           x[2]*(-2 + 4*x[4] + 4*x[4]^2 + (-2 + 6*x[4] + 7*x[4]^2)*x[6])))*
        x[7]^2 - (-1 + x[2])*(t4^2*(-1 + x[2])*x[4]^2*(1 + x[6]) + 
         2*(-1 + x[2] + x[4])*(1 + x[6]) + t4*(-2 + 3*x[4] + 2*x[4]^2 + 
           (-2 + 3*x[4] + 4*x[4]^2)*x[6] - x[2]*(-2 + x[4])*(1 + x[6])))*
        x[7]^3 - (-1 + x[2])^2*(-1 + t4*(-1 + x[4]))*x[7]^4 + 
       x[5]*((1 + t4)*x[4]*(1 + x[6])*(-2*(1 + x[4]) + 
           (-6 - (10 + t4)*x[4] + t4*x[4]^2)*x[6] + 
           (-4 - (10 + t4)*x[4] + 2*t4*x[4]^2)*x[6]^2 + x[2]*(1 + x[6])*
            (2 + (4 + t4*x[4])*x[6])) + 
         (-2*(1 + x[6])*(1 - x[4] - 2*x[4]^2 - (-1 + x[4] + 6*x[4]^2)*x[6] + 
             x[2]^2*(1 + x[6]) + x[2]*(-2 + x[4])*(1 + x[6])) - 
           t4^2*x[4]^2*(1 - x[4] - 4*x[4]*x[6] - (1 + 4*x[4])*x[6]^2 + 
             x[2]^2*(1 + x[6])^2 + x[2]*(1 + x[6])*(-2 + x[4] + 2*x[4]*
                x[6])) + t4*(2*(-1 + x[4] + x[4]^2 + x[4]^3) + 
             (-4 + 4*x[4] + 14*x[4]^2 + 7*x[4]^3)*x[6] + 
             2*(-1 + x[4] + 6*x[4]^2 + 3*x[4]^3)*x[6]^2 - 
             2*x[2]^2*(1 + x[6])^2 + 2*x[2]*(2 - x[4] + x[4]^2 + 
               (4 - 2*x[4] + x[4]^2)*x[6] - (-2 + x[4])*x[6]^2)))*x[7] + 
         (t4^2*(-1 + x[2])*x[4]^2*(-2 - x[4] - (1 + 2*x[4])*x[6] + 
             2*x[2]*(1 + x[6])) + 2*(2 + x[4] - x[4]^2 + 
             (2 + 2*x[4] - 2*x[4]^2)*x[6] + 2*x[2]^2*(1 + x[6]) - 
             x[2]*(4 + x[4] + 2*(2 + x[4])*x[6])) - 
           t4*(2*(-2 - x[4]^2 + x[4]^3) + (-4 - 2*x[4] + 3*x[4]^2 + 4*x[4]^3)*
              x[6] + 2*x[2]^2*(-2 + x[4])*(1 + x[6]) + 
             x[2]*(8 - 2*x[4] + 4*x[4]^2 + (8 + x[4]^2)*x[6])))*x[7]^2 - 
         (-1 + x[2])*(2*(-1 + x[2] - x[4]) + t4^2*(-1 + x[2])*x[4]^2 - 
           2*t4*(1 + x[2]*(-1 + x[4]) + x[4]^2))*x[7]^3) + 
       x[5]^2*(t4^2*x[4]^2*(-x[6] + (-1 + x[2])*x[7])*(1 + x[4] + x[6] + 
           2*x[4]*x[6] - x[2]*(1 + x[6]) + (-1 + x[2])*x[7]) + 
         (1 + x[4] + x[6] + 2*x[4]*x[6] - x[2]*(1 + x[6]) + 
           (-1 + x[2] - x[4])*x[7])^2 + t4*(1 + 2*x[4] + x[4]^2 + 2*x[6] + 
           6*x[4]*x[6] + 3*x[4]^2*x[6] - x[4]^3*x[6] + x[6]^2 + 
           4*x[4]*x[6]^2 + 3*x[4]^2*x[6]^2 - 2*x[4]^3*x[6]^2 + 
           x[2]^2*(1 + x[6])^2 + x[2]*(1 + x[6])*(-2*(1 + x[4]) + 
             (-2 - 4*x[4] + x[4]^2)*x[6]) + (-2 - 3*x[4] - 2*x[4]^2 - 
             x[4]^3 - (2 + 5*x[4] + 2*x[4]^2 + x[4]^3)*x[6] + 
             x[2]^2*(-2 + x[4])*(1 + x[6]) + x[2]*(2*(2 + x[4]) + 
               (4 + 4*x[4] - 2*x[4]^2)*x[6]))*x[7] + 
           (1 - 2*x[2] - x[2]^2*(-1 + x[4]) + x[4] + x[4]^2 + x[4]^3)*
            x[7]^2)))*x[8]^2 + (2*x[4]*(-1 + x[5] - x[6])*x[6]*
        (-(x[4]*(1 + 3*x[6] + 2*x[6]^2)) + (-1 + x[2] + x[4])*(1 + x[6])*
          x[7] - (-1 + x[2])*x[7]^2 + x[5]*(1 + x[4] + x[6] + 2*x[4]*x[6] - 
           x[2]*(1 + x[6]) + (-1 + x[2] - x[4])*x[7])) + 
       t4^2*x[4]*(-x[6] + (-1 + x[2])*x[7])*(x[4]*(1 + x[6])*x[7]*
          (-1 + x[2] - 2*x[6] + 2*x[2]*x[6] + x[4]*x[6] + (-1 + x[2])*x[7]) + 
         x[5]^2*(-1 - x[4] - x[6] - 2*x[4]*x[6] + x[4]^2*x[6] - 
           x[2]^2*(1 + x[6]) + x[2]*(2 + x[4] + 2*(1 + x[4])*x[6]) + 
           (-1 + x[2])*(-1 + x[2] + x[4])*x[7]) - 
         x[5]*(x[4]*(1 + x[6])*(-1 + (-2 + x[4])*x[6] + x[2]*(1 + 2*x[6])) - 
           (1 + 2*x[4] + (1 + 3*x[4] - x[4]^2)*x[6] + x[2]^2*(1 + x[6]) - 
             x[2]*(2*(1 + x[4]) + (2 + 3*x[4])*x[6]))*x[7] + 
           (-1 + x[2])*(-1 + x[2] + x[4])*x[7]^2)) - 
       t4*(-2*x[4]^2*x[6]*(1 + x[6])^2*(1 + 2*x[6]) + x[4]*(1 + x[6])*
          ((-1 + x[2])*x[4] + (-2 - 3*x[4] + x[4]^2 + x[2]*(2 + 5*x[4]))*
            x[6] + (-2 - 3*x[4] + 2*x[4]^2 + x[2]*(2 + 5*x[4]))*x[6]^2)*
          x[7] - (-1 + x[2])*x[4]*(1 + x[6])*(x[4] + 2*(1 + x[4])*x[6])*
          x[7]^2 - (-1 + x[2])^2*(-1 - (1 + x[4])*x[6] + x[2]*(1 + x[6]))*
          x[7]^3 + (-1 + x[2])^3*x[7]^4 + 
         x[5]^2*(x[4]*x[6]*(-3*(1 + x[4]) + (-3 - 6*x[4] + x[4]^2)*x[6] - 
             x[2]^2*(1 + x[6]) + x[2]*(4 + x[4] + 2*(2 + x[4])*x[6])) + 
           (1 - x[4]^2 + (1 + 4*x[4] + x[4]^3)*x[6] - x[2]^3*(1 + x[6]) + 
             x[2]^2*(3 + (3 + 2*x[4])*x[6]) + x[2]*(-3 + x[4]^2 + 
               (-3 - 6*x[4] + 2*x[4]^2)*x[6]))*x[7] + (-1 + x[2])*
            (1 - 2*x[2] + x[2]^2 - x[4]^2)*x[7]^2) - 
         x[5]*(x[4]*x[6]*(1 + x[6])*(-2 - 5*x[4] + (-2 - 10*x[4] + x[4]^2)*
              x[6] + x[2]*(2 + x[4] + 2*(1 + x[4])*x[6])) + 
           x[4]*(2*(-1 + x[2])*x[4] - (1 + x[2]^2 + 4*x[4] - 2*x[4]^2 - 2*
                x[2]*(1 + 4*x[4]))*x[6] - (1 + x[2]^2 + 3*x[4] - 3*x[4]^2 - 
               x[2]*(2 + 7*x[4]))*x[6]^2)*x[7] - (-1 + x[2])*
            (2*(1 + x[4]^2) + (2 + 5*x[4] + 3*x[4]^2)*x[6] + 
             2*x[2]^2*(1 + x[6]) - x[2]*(4 + (4 + 3*x[4])*x[6]))*x[7]^2 + 
           2*(-1 + x[2])^3*x[7]^3)))*x[8]^3 - x[4]*(-1 + x[5] - x[6])*
      (x[4]*x[6]*(1 - x[5] + x[6]) + t4*(-1 + x[2])*(x[5] - x[7])*
        (x[4]*x[6] + (-1 + x[2])*x[7]))*(x[6] + t4*(x[6] + x[7] - x[2]*x[7]))*
      x[8]^4)), {}, 
 z[1] -> (-(x[6]*(1 + x[8])) + x[1]*(-1 + x[5])*(1 + x[4] + x[2]*x[8]))/
   (x[1]*(-1 + x[5] - x[6])*(1 + x[8]))}


==> anc/letterkinvecPent2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{letterX[1, 1] -> (x[4] + 2*x[4]*x[6] + x[4]*x[6]^2 - 2*x[4]*x[7] - 
     2*x[4]*x[6]*x[7] + x[4]*x[7]^2 + x[4]*x[8] - x[5]*x[8] - 
     x[4]*x[5]*x[8] + 3*x[4]*x[6]*x[8] - x[5]*x[6]*x[8] - 
     2*x[4]*x[5]*x[6]*x[8] + 2*x[4]*x[6]^2*x[8] + x[7]*x[8] - 
     x[4]*x[7]*x[8] + x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - 
     x[4]*x[6]*x[7]*x[8] - x[7]^2*x[8] + x[4]*x[6]*x[8]^2 - 
     x[4]*x[5]*x[6]*x[8]^2 + x[4]*x[6]^2*x[8]^2)/
    ((x[5] - x[7])*(-1 - x[6] + x[7])*x[8]), 
  letterX[1, 2] -> (-x[4] - x[4]*x[6] + x[4]*x[7] - x[4]*x[8] + x[5]*x[8] + 
     x[4]*x[5]*x[8] - x[4]*x[6]*x[8] - x[7]*x[8])/((x[5] - x[7])*x[8]), 
  letterX[1, 3] -> (x[4] + 2*x[4]*x[6] + x[4]*x[6]^2 - 2*x[4]*x[7] - 
     2*x[4]*x[6]*x[7] + x[4]*x[7]^2 - x[5]*x[8] + x[4]*x[6]*x[8] - 
     x[5]*x[6]*x[8] - x[4]*x[5]*x[6]*x[8] + x[4]*x[6]^2*x[8] + x[7]*x[8] + 
     x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - x[7]^2*x[8])/
    ((x[5] - x[7])*(-1 - x[6] + x[7])*x[8]), 
  letterX[1, 4] -> (-x[4] + x[8])/x[8], letterX[1, 5] -> 
   (-x[4] + x[3]*x[4] - 2*x[4]*x[6] + x[3]*x[4]*x[6] - x[4]*x[6]^2 + 
     x[4]*x[7] - x[3]*x[4]*x[7] + x[4]*x[6]*x[7] - x[3]*x[8] - x[4]*x[8] + 
     x[3]*x[4]*x[8] + x[5]*x[8] + x[4]*x[5]*x[8] - x[3]*x[4]*x[5]*x[8] - 
     x[3]*x[6]*x[8] - 2*x[4]*x[6]*x[8] + x[3]*x[4]*x[6]*x[8] + 
     x[5]*x[6]*x[8] + x[4]*x[5]*x[6]*x[8] - x[4]*x[6]^2*x[8] + 
     x[3]*x[7]*x[8] - x[5]*x[7]*x[8] - x[3]*x[8]^2 + x[3]*x[5]*x[8]^2 - 
     x[3]*x[6]*x[8]^2 + x[7]*x[8]^2 - x[5]*x[7]*x[8]^2 + x[6]*x[7]*x[8]^2)/
    (x[8]*(-x[3] + x[5] - x[3]*x[6] + x[5]*x[6] + x[3]*x[7] - x[5]*x[7] - 
      x[3]*x[8] + x[3]*x[5]*x[8] - x[3]*x[6]*x[8] + x[7]*x[8] - 
      x[5]*x[7]*x[8] + x[6]*x[7]*x[8])), letterX[1, 6] -> 
   (x[4] - x[3]*x[4] + 2*x[4]*x[6] - x[3]*x[4]*x[6] + x[4]*x[6]^2 - 
     x[4]*x[7] + x[3]*x[4]*x[7] - x[4]*x[6]*x[7] + x[3]*x[8] - x[5]*x[8] + 
     x[3]*x[6]*x[8] + x[4]*x[6]*x[8] - x[5]*x[6]*x[8] - x[4]*x[5]*x[6]*x[8] + 
     x[4]*x[6]^2*x[8] - x[3]*x[7]*x[8] + x[5]*x[7]*x[8])/
    ((-x[3] + x[5])*(-1 - x[6] + x[7])*x[8]), 
  letterX[1, 7] -> (x[4] - x[3]*x[4] + 3*x[4]*x[6] - 2*x[3]*x[4]*x[6] + 
     3*x[4]*x[6]^2 - x[3]*x[4]*x[6]^2 + x[4]*x[6]^3 - 2*x[4]*x[7] + 
     2*x[3]*x[4]*x[7] - 4*x[4]*x[6]*x[7] + 2*x[3]*x[4]*x[6]*x[7] - 
     2*x[4]*x[6]^2*x[7] + x[4]*x[7]^2 - x[3]*x[4]*x[7]^2 + x[4]*x[6]*x[7]^2 + 
     x[3]*x[8] + x[4]*x[8] - x[3]*x[4]*x[8] - x[5]*x[8] - x[4]*x[5]*x[8] + 
     x[3]*x[4]*x[5]*x[8] + 2*x[3]*x[6]*x[8] + 4*x[4]*x[6]*x[8] - 
     2*x[3]*x[4]*x[6]*x[8] - 2*x[5]*x[6]*x[8] - 2*x[4]*x[5]*x[6]*x[8] + 
     x[3]*x[6]^2*x[8] + 5*x[4]*x[6]^2*x[8] - x[3]*x[4]*x[6]^2*x[8] - 
     x[5]*x[6]^2*x[8] - x[4]*x[5]*x[6]^2*x[8] + 2*x[4]*x[6]^3*x[8] - 
     2*x[3]*x[7]*x[8] - x[4]*x[7]*x[8] + x[3]*x[4]*x[7]*x[8] + 
     2*x[5]*x[7]*x[8] + x[4]*x[5]*x[7]*x[8] - x[3]*x[4]*x[5]*x[7]*x[8] - 
     2*x[3]*x[6]*x[7]*x[8] - 4*x[4]*x[6]*x[7]*x[8] + 
     2*x[3]*x[4]*x[6]*x[7]*x[8] + 2*x[5]*x[6]*x[7]*x[8] + 
     2*x[4]*x[5]*x[6]*x[7]*x[8] - 3*x[4]*x[6]^2*x[7]*x[8] + 
     x[3]*x[7]^2*x[8] - x[5]*x[7]^2*x[8] + x[3]*x[8]^2 - x[3]*x[5]*x[8]^2 + 
     2*x[3]*x[6]*x[8]^2 + x[4]*x[6]*x[8]^2 - x[5]*x[6]*x[8]^2 - 
     x[4]*x[5]*x[6]*x[8]^2 + x[3]*x[6]^2*x[8]^2 + 2*x[4]*x[6]^2*x[8]^2 - 
     x[5]*x[6]^2*x[8]^2 - x[4]*x[5]*x[6]^2*x[8]^2 + x[4]*x[6]^3*x[8]^2 - 
     x[7]*x[8]^2 - x[3]*x[7]*x[8]^2 + x[5]*x[7]*x[8]^2 + 
     x[3]*x[5]*x[7]*x[8]^2 - x[6]*x[7]*x[8]^2 - 2*x[3]*x[6]*x[7]*x[8]^2 - 
     x[4]*x[6]*x[7]*x[8]^2 + x[5]*x[6]*x[7]*x[8]^2 + 
     x[4]*x[5]*x[6]*x[7]*x[8]^2 - x[4]*x[6]^2*x[7]*x[8]^2 + x[7]^2*x[8]^2 - 
     x[5]*x[7]^2*x[8]^2 + x[6]*x[7]^2*x[8]^2)/
    (x[8]*(x[3] - x[5] + 2*x[3]*x[6] - 2*x[5]*x[6] + x[3]*x[6]^2 - 
      x[5]*x[6]^2 - 2*x[3]*x[7] + 2*x[5]*x[7] - 2*x[3]*x[6]*x[7] + 
      2*x[5]*x[6]*x[7] + x[3]*x[7]^2 - x[5]*x[7]^2 + x[3]*x[8] - 
      x[3]*x[5]*x[8] + 2*x[3]*x[6]*x[8] - x[5]*x[6]*x[8] + x[3]*x[6]^2*x[8] - 
      x[5]*x[6]^2*x[8] - x[7]*x[8] - x[3]*x[7]*x[8] + x[5]*x[7]*x[8] + 
      x[3]*x[5]*x[7]*x[8] - x[6]*x[7]*x[8] - 2*x[3]*x[6]*x[7]*x[8] + 
      x[5]*x[6]*x[7]*x[8] + x[7]^2*x[8] - x[5]*x[7]^2*x[8] + 
      x[6]*x[7]^2*x[8])), letterX[1, 8] -> 
   (-x[4] + x[3]*x[4] - 2*x[4]*x[6] + x[3]*x[4]*x[6] - x[4]*x[6]^2 + 
     x[4]*x[7] - x[3]*x[4]*x[7] + x[4]*x[6]*x[7] - x[3]*x[8] - x[4]*x[8] + 
     x[3]*x[4]*x[8] + x[5]*x[8] + x[4]*x[5]*x[8] - x[3]*x[4]*x[5]*x[8] - 
     x[3]*x[6]*x[8] - 3*x[4]*x[6]*x[8] + x[3]*x[4]*x[6]*x[8] + 
     x[5]*x[6]*x[8] + 2*x[4]*x[5]*x[6]*x[8] - 2*x[4]*x[6]^2*x[8] + 
     x[3]*x[7]*x[8] - x[5]*x[7]*x[8] - x[3]*x[8]^2 + x[3]*x[5]*x[8]^2 - 
     x[3]*x[6]*x[8]^2 - x[4]*x[6]*x[8]^2 + x[4]*x[5]*x[6]*x[8]^2 - 
     x[4]*x[6]^2*x[8]^2 + x[7]*x[8]^2 - x[5]*x[7]*x[8]^2 + x[6]*x[7]*x[8]^2)/
    (x[8]*(-x[3] + x[5] - x[3]*x[6] + x[5]*x[6] + x[3]*x[7] - x[5]*x[7] - 
      x[3]*x[8] + x[3]*x[5]*x[8] - x[3]*x[6]*x[8] + x[7]*x[8] - 
      x[5]*x[7]*x[8] + x[6]*x[7]*x[8])), letterX[1, 9] -> 
   (-x[4] + x[3]*x[4] - x[4]*x[6] - x[3]*x[8] - x[4]*x[8] + x[5]*x[8] + 
     x[4]*x[5]*x[8] - x[4]*x[6]*x[8])/((-x[3] + x[5])*x[8]), 
  letterX[1, 10] -> (-1 - x[6] - x[4]*x[6] + x[7])/(-1 - x[6] + x[7])}, 
 {letterX[2, 1] -> (-(x[4]*(1 + x[6])*(-1 - x[6] + x[7])) + 
     x[4]*(1 + 3*x[6] + 2*x[6]^2)*x[8] + 
     x[5]*(-1 - x[4] - (1 + 2*x[4])*x[6] + x[7])*x[8] + 
     (-1 + x[5] - x[6])*(-(x[4]*x[6]) + x[7])*x[8]^2)/
    ((-x[4] + x[8])*(-1 - x[6] + x[7] + (-1 + x[5] - x[6])*x[8])), 
  letterX[2, 2] -> (-x[4] - x[4]*x[6] - x[4]*x[8] + x[5]*x[8] + 
     x[4]*x[5]*x[8] - x[4]*x[6]*x[8])/(-x[4] + x[8]), 
  letterX[2, 3] -> (-(x[4]*(1 + x[6])*(1 + x[6] - x[7])^2) + 
     (x[4]*(1 + x[6])*(-1 - 3*x[6] - 2*x[6]^2 + x[7] + 3*x[6]*x[7]) + 
       x[5]*((1 + x[4])*(1 + x[6])^2 - (2 + x[4] + 2*(1 + x[4])*x[6])*x[7] + 
         x[7]^2))*x[8] + (x[6]*(1 + x[6])*((1 + x[4])*x[5] - 
         x[4]*(1 + x[6])) + ((1 + x[6])*(1 + x[4]*x[6]) - 
         x[5]*(1 + x[6] + x[4]*x[6]))*x[7] + (-1 + x[5] - x[6])*x[7]^2)*
      x[8]^2)/((-x[4] + x[8])*((1 + x[6] - x[7])^2 + 
      ((1 + x[6])^2 + x[5]*(-1 + x[7]) - (1 + 2*x[6])*x[7])*x[8])), 
  letterX[2, 4] -> (x[4] + 2*x[4]*x[6] + x[4]*x[6]^2 - x[4]*x[7] - 
     x[4]*x[6]*x[7] - x[5]*x[8] + x[4]*x[6]*x[8] - x[5]*x[6]*x[8] - 
     x[4]*x[5]*x[6]*x[8] + x[4]*x[6]^2*x[8] + x[5]*x[7]*x[8])/
    ((-1 - x[6] + x[7])*(-x[4] + x[8])), letterX[2, 5] -> 
   (x[4] + 2*x[4]*x[6] + x[4]*x[6]^2 - x[4]*x[7] - x[4]*x[6]*x[7] + 
     x[4]*x[8] - x[5]*x[8] - x[4]*x[5]*x[8] + 2*x[4]*x[6]*x[8] - 
     x[5]*x[6]*x[8] - x[4]*x[5]*x[6]*x[8] + x[4]*x[6]^2*x[8] + 
     x[5]*x[7]*x[8] - x[7]*x[8]^2 + x[5]*x[7]*x[8]^2 - x[6]*x[7]*x[8]^2)/
    ((-x[4] + x[8])*(-1 - x[6] + x[7] - x[8] + x[5]*x[8] - x[6]*x[8])), 
  letterX[2, 6] -> (x[7]^2 + x[5]*x[6]*x[8] + 
     x[7]*(-1 - x[6] + (-1 + x[5] - 2*x[6])*x[8]))/
    (-1 - x[6] + x[7] + (-1 + x[5] - x[6])*x[8]), letterX[2, 7] -> x[7], 
  letterX[2, 8] -> (x[7]*(-1 - x[6] + x[7]) + x[5]*(-1 + x[7])*x[8] - 
     x[6]*x[7]*x[8])/((-1 - x[6] + x[7])*(1 + x[8])), 
  letterX[2, 9] -> (-x[5] - x[5]*x[6] + x[5]*x[7] - x[7]*x[8] + 
     x[5]*x[7]*x[8] - x[6]*x[7]*x[8])/(-1 - x[6] + x[7] - x[8] + x[5]*x[8] - 
     x[6]*x[8]), letterX[2, 10] -> (x[5] + 2*x[5]*x[6] + x[5]*x[6]^2 - 
     2*x[5]*x[7] - 2*x[5]*x[6]*x[7] + x[5]*x[7]^2 + x[5]*x[6]*x[8] + 
     x[5]*x[6]^2*x[8] + x[7]*x[8] - x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - 
     x[5]*x[6]*x[7]*x[8] - x[7]^2*x[8] + x[5]*x[7]^2*x[8] - x[6]*x[7]^2*x[8])/
    (1 + 2*x[6] + x[6]^2 - 2*x[7] - 2*x[6]*x[7] + x[7]^2 + x[8] - x[5]*x[8] + 
     2*x[6]*x[8] + x[6]^2*x[8] - x[7]*x[8] + x[5]*x[7]*x[8] - 
     2*x[6]*x[7]*x[8]), letterX[2, 11] -> x[5], letterX[2, 12] -> 1 + x[6]}, 
 {letterX[3, 1] -> (-1 - x[6] + x[7])/x[6], letterX[3, 2] -> 0, 
  letterX[3, 3] -> (-(x[5]*x[8]) - x[5]*x[6]*x[8] + x[7]*x[8] + 
     x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - x[7]^2*x[8])/
    (-1 - 2*x[6] - x[6]^2 + 2*x[7] + 2*x[6]*x[7] - x[7]^2 - x[8] + 
     x[5]*x[8] - 3*x[6]*x[8] + 2*x[5]*x[6]*x[8] - 2*x[6]^2*x[8] + x[7]*x[8] - 
     x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - x[6]*x[8]^2 + x[5]*x[6]*x[8]^2 - 
     x[6]^2*x[8]^2), letterX[3, 4] -> 
   (x[8]*(-((1 + x[6])*x[7]*x[8]) + x[5]*(-1 - x[6] + x[7]*(1 + x[8]))))/
    ((1 + x[6])*(-1 - x[6] + x[7]) + (-1 + x[5] - x[6])*(1 + 2*x[6])*x[8] - 
     x[6]*(1 - x[5] + x[6])*x[8]^2), letterX[3, 5] -> 
   (-(x[5]*x[8]) + x[7]*x[8])/(-1 - x[6] + x[7] - x[8] + x[5]*x[8] - 
     x[6]*x[8]), letterX[3, 6] -> (-(x[5]*x[8]) - x[5]*x[6]*x[8] + 
     x[7]*x[8] + x[5]*x[7]*x[8] + x[6]*x[7]*x[8] - x[7]^2*x[8])/
    (-1 - 2*x[6] - x[6]^2 + 2*x[7] + 2*x[6]*x[7] - x[7]^2 - x[6]*x[8] + 
     x[5]*x[6]*x[8] - x[6]^2*x[8]), letterX[3, 7] -> 
   -((x[5]*x[8])/(-1 - x[6] - x[8] + x[5]*x[8] - x[6]*x[8])), 
  letterX[3, 8] -> (x[8]*(-((1 + x[6])*(-1 + x[7])*x[7]*x[8]) + 
      x[5]*(x[7]^2*(1 + x[8]) - (1 + x[6])*x[7]*(2 + x[8]) + 
        (1 + x[6])*(1 + x[6]*(1 + x[8])))))/((1 + x[6])*(1 + x[6] - x[7])^2 + 
     x[5]*(-(1 + x[6])^2 + (1 + 2*x[6])*x[7])*x[8] + 
     (1 + x[6])*(1 + 3*x[6] + 2*x[6]^2 - (1 + 3*x[6])*x[7])*x[8] + 
     (-1 + x[5] - x[6])*x[6]*(-1 - x[6] + x[7])*x[8]^2), 
  letterX[3, 9] -> (-(x[5]*x[8]) - x[5]*x[6]*x[8] + x[5]*x[7]*x[8])/
    (-1 - 2*x[6] - x[6]^2 + x[7] + x[6]*x[7] - x[6]*x[8] + x[5]*x[6]*x[8] - 
     x[6]^2*x[8]), letterX[3, 10] -> 
   -((-(x[5]*x[8]) - x[5]*x[6]*x[8] + x[5]*x[7]*x[8] - x[7]*x[8]^2 + 
      x[5]*x[7]*x[8]^2 - x[6]*x[7]*x[8]^2)/((1 + x[6])*
      (1 + x[6] - x[7] + x[8] - x[5]*x[8] + x[6]*x[8]))), 
  letterX[3, 11] -> x[8]}, 
 {letterX[4, 1] -> (x[7]*(1 - x[7] + x[6]*(1 + x[8])))/((-1 + x[7])*x[8]), 
  letterX[4, 2] -> ((1 + x[6])*x[7]*x[8])/(-1 - x[6] + x[7] + x[7]*x[8]), 
  letterX[4, 3] -> (-(x[7]*x[8]) - x[6]*x[7]*x[8] + x[7]^2*x[8] + 
     x[6]*x[7]^2*x[8])/(1 + 2*x[6] + x[6]^2 - 2*x[7] - 2*x[6]*x[7] + x[7]^2 + 
     x[6]*x[8] + x[6]^2*x[8] - x[7]*x[8] - x[6]*x[7]*x[8] + x[7]^2*x[8]), 
  letterX[4, 4] -> 0, letterX[4, 5] -> x[7], 
  letterX[4, 6] -> (x[7]*(1 + x[6] - x[7] + x[8] + 2*x[6]*x[8]))/
    ((x[6] + x[7])*x[8]), letterX[4, 7] -> 1 + x[6], 
  letterX[4, 8] -> (1 + x[6] - x[7] + x[8] + x[6]*x[8])/x[8], 
  letterX[4, 9] -> (-1 - 2*x[6] - x[6]^2 + 2*x[7] + 2*x[6]*x[7] - x[7]^2 - 
     x[8] - 2*x[6]*x[8] - x[6]^2*x[8] + x[7]*x[8] + 2*x[6]*x[7]*x[8])/
    ((-1 + x[7])*x[8])}, {letterX[5, 1] -> -1, 
  letterX[5, 2] -> (-1 + x[7] - x[8])/(1 + x[8]), letterX[5, 3] -> -1 + x[7], 
  letterX[5, 4] -> (-1 + x[7] - x[8])/(1 + 2*x[8]), 
  letterX[5, 5] -> (-1 + x[7])/(1 + x[8]), letterX[5, 6] -> 0, 
  letterX[5, 7] -> (-1 + x[7] + (-1 + x[7])*x[8] - 
     Sqrt[(-1 + x[7])*x[7]*x[8]*(1 + x[8])])/(1 + x[8]), 
  letterX[5, 8] -> (-1 + x[7] + (-1 + x[7])*x[8] + 
     Sqrt[(-1 + x[7])*x[7]*x[8]*(1 + x[8])])/(1 + x[8])}, 
 {letterX[6, 1] -> 0, letterX[6, 2] -> 1, letterX[6, 3] -> 1 + x[8]}, 
 {letterX[7, 1] -> -1, letterX[7, 2] -> 0}}


==> anc/pentagonCal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    254986,       5858]
NotebookOptionsPosition[    242250,       5660]
NotebookOutlinePosition[    242912,       5682]
CellTagsIndexPosition[    242869,       5679]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9200247933631077`*^9, 3.920024795589191*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e778399b-b186-43d9-b74d-1a839ad2dd3d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\</home/wkl/package/plt\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "PolyLogTools`"}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"de9d5632-19ba-42aa-b5c6-4e6068496957"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.94360424175657*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d93036b7-d554-4274-b902-a49b9f1256f8"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604241757732*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8b551779-670f-466d-bd9a-217c8823ddcb"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604241760614*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5ae1c49b-49fd-4667-8901-9f90c1685bdc"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604241761788*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"044fd588-ce44-4604-89d0-4b592e5ee3f4"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.9436042417627697`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1608abc9-6aad-4d42-8003-d3b6edf600a3"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604241927129*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2b3afc89-627d-4fca-b384-4a7d24095562"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604242275445*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2a14febb-51cb-49d2-af37-f35203f74c35"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604242327765*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e5f5db97-781f-4053-9431-54abb41387a5"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604243317017*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8b7eee32-da80-4638-a094-331f63ff9776"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.943604243337426*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"59456093-f5f0-4c0c-b391-2c45051118e5"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.919236042896805*^9, 3.919236741517947*^9, 3.919239351995326*^9, 
   3.919249441472237*^9, 3.9198553506195717`*^9, 3.919874977878668*^9, 
   3.919876516856744*^9, 3.9199117758255177`*^9, 3.919939741553796*^9, 
   3.919939904762714*^9, {3.920004712342746*^9, 3.920004731198317*^9}, 
   3.920016132091217*^9, 3.920023664159507*^9, 3.920024801466737*^9, 
   3.9218340540400143`*^9, {3.9218949186839647`*^9, 3.921894934496784*^9}, 
   3.922293745285838*^9, 3.9257898117472754`*^9, 3.926266537521542*^9, 
   3.926315948919504*^9, 3.926318943946533*^9, 3.926326280112976*^9, 
   3.926331741231513*^9, 3.92633450211164*^9, 3.926335913301166*^9, 
   3.926338071542495*^9, 3.92633907266591*^9, 3.926340987190112*^9, 
   3.926350191783433*^9, 3.9263512753214684`*^9, 3.926353406592955*^9, 
   3.9263985502925863`*^9, 3.9264091637973537`*^9, 3.926442847359251*^9, 
   3.928299709697613*^9, 3.9296742690233793`*^9, 3.929702382174365*^9, 
   3.93064552801628*^9, 3.931233687461192*^9, 3.931524514949485*^9, 
   3.9315252356508007`*^9, 3.931539326260672*^9, 3.9315712659902487`*^9, 
   3.9315718726143503`*^9, 3.932278688377542*^9, 3.932377843499773*^9, 
   3.9380763795844173`*^9, 3.938076973413711*^9, {3.938077284694747*^9, 
   3.9380772971885633`*^9}, 3.938143240172673*^9, 3.9417127229700336`*^9, 
   3.942136832726572*^9, 3.942137746599717*^9, 3.942139006222986*^9, 
   3.9421394061987762`*^9, 3.9436042433388863`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c7f08de5-c5c3-4280-9e41-358049f5ac29"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"EdgeChromaticNumber\\\", \\\"[\\\", \\\"g_Graph\\\", \
\\\"]\\\"}]\\) is Protected.\"", 2, 2, 1, 26845238312211039838, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.938077298894252*^9, 3.93814324197132*^9, 
  3.9417127246781693`*^9, 3.942136834844475*^9, 3.942137748317711*^9, 
  3.942139007840892*^9, 3.942139407872998*^9, 3.9436042436242*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"481a79d0-f2a9-4ae8-8505-203b71482f50"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.919185938754446*^9, 3.919185951002069*^9}, 
   3.91923675563262*^9, 
   3.945066463079709*^9},ExpressionUUID->"bae9cd1f-f992-4774-ba22-\
549435f1bfe5"],

Cell[CellGroupData[{

Cell["Input", "Subsubsection",ExpressionUUID->"e53e6bc2-c1a2-4dd7-88d3-16d2c5a7dd85"],

Cell[TextData[{
 StyleBox["utDE:",
  FontColor->RGBColor[0, 0, 1]],
 " matrix of canonical differential equations;      ",
 StyleBox["pent3mhAB:",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" Alphabet ",
  FontColor->GrayLevel[0]],
 ";         ",
 StyleBox["sqrule3mh:",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" square root ",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.926482549452496*^9, 3.926482596261643*^9}, {
  3.926482705310472*^9, 3.92648270892943*^9}, {3.926482801370619*^9, 
  3.9264828218004217`*^9}, {3.926482922880704*^9, 
  3.9264829306113863`*^9}},ExpressionUUID->"6ac0ea7a-a3cf-48ce-bc86-\
77340d6c2068"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"utDE", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<Kinematics/UTMatrix.m\>\"", "]"}], "/.", 
    RowBox[{
     RowBox[{"b", "[", "i_", "]"}], "->", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "i", "]"}], "]"}]}]}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "matrix", " ", "of", " ", "canonical", " ", "differential", 
      " ", 
      RowBox[{"equation", ".", " ", 
       RowBox[{"b", "[", "i", "]"}]}], " ", "means", " ", "i"}], "-", 
     RowBox[{
     "th", " ", "letter", " ", "in", " ", "alphabet", " ", "pent3mhAB"}]}], 
    ";", " ", 
    RowBox[{
     RowBox[{"with", " ", "the", " ", "replacement", " ", 
      RowBox[{"b", "[", "i", "]"}]}], "->", 
     RowBox[{"Log", "[", 
      RowBox[{"pent3mhAB", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Import", "[", "\"\<Kinematics/pent3mAB.m\>\"", "]"}], ";"}], " ", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Alphabet", ":", " ", "pent3mhAB"}], ";", " ", 
    RowBox[{"square", " ", 
     RowBox[{"root", ":", " ", "sqrule3mh"}]}]}], "*)"}]}]}], "Code",
 CellChangeTimes->{{3.919230456994615*^9, 3.9192307231553383`*^9}, {
  3.919230897905076*^9, 3.919230923756463*^9}, {3.919242542506504*^9, 
  3.919242546774572*^9}, {3.919249456346244*^9, 3.9192494620345097`*^9}, {
  3.926482183288074*^9, 3.926482186352469*^9}, {3.93236352822645*^9, 
  3.932363556107226*^9}, {3.9421390810438423`*^9, 3.942139084863056*^9}, {
  3.945063765629532*^9, 
  3.945063773641932*^9}},ExpressionUUID->"edcb6398-fcd9-4fce-82f0-\
8af7a6b2baf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "13", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "3", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "7", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "9", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "2", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "4", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "30", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "31", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "30", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "31", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "2", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "7", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "13", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "16", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "27", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "26", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "26", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "27", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "2", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "3", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "9", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "10", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "36", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "37", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "36", "]"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "37", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "3", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "4", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "22", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "39", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "38", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "38", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "39", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "23", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "25", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "24", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "24", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "25", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "4", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "5", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "11", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "18", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "11", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "18", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "8", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "18", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "8", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "18", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "33", "]"}], "]"}], ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "29", "]"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "15", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "18", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "11", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "12", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "21", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "11", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "21", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "21", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "3", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "12", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "21", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "40", "]"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "21", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "6", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "8", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "20", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "8", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "20", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "20", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "6", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "9", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "20", "]"}], "]"}]}]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "41", "]"}], "]"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "20", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "12", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "17", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "6", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "17", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "7", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "13", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "12", "]"}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "17", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "1", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "2", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "4", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "6", "]"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "17", "]"}], "]"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "32", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "28", "]"}], "]"}]}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "14", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "17", "]"}], "]"}]}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "42", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "43", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "43", "]"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "42", "]"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "42", "]"}], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "43", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "42", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "43", "]"}], "]"}]}]}], ",", "0", ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "45", "]"}], "]"}], ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "46", "]"}], "]"}], ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "47", "]"}], "]"}], ",", 
     RowBox[{"Log", "[", 
      RowBox[{"W", "[", "44", "]"}], "]"}], ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "35", "]"}], "]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "48", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "51", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "52", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "48", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "52", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "51", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "52", "]"}], "]"}]}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "52", "]"}], "]"}]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "48", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "48", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "51", "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "51", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "54", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "53", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "55", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "56", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "49", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "50", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "52", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"W", "[", "48", "]"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "50", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "50", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "50", "]"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "51", "]"}], "]"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "57", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "1", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "19", "]"}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"W", "[", "34", "]"}], "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.932363533111459*^9, 3.932363558711114*^9}, 
   3.932377850833631*^9, 3.938077305440811*^9, 3.941712764553495*^9, 
   3.942136860104897*^9, 3.9421379512438507`*^9, 3.942139015475917*^9, 
   3.9421394294370604`*^9, 3.9436042534313517`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d151bb5f-040e-481f-8094-df9878248143"]
}, Open  ]],

Cell["\<\
The map between original kinematic variables \
{s12,s23,s34,s45,s15,pp1=m1^2,pp2=m2^2,pp3=m3^2} and new variables \
{x[1],x[2],...,x[8]} through momentum twistor parametrization\
\>", "Text",
 CellChangeTimes->{{3.926482497329652*^9, 3.926482529360402*^9}, 
   3.942208225859758*^9},ExpressionUUID->"4c47c0ca-7bf9-4e43-bf5b-\
6885e4b8787d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kinvecReplace2", "=", 
  RowBox[{
  "Import", "[", "\"\<Kinematics/kinvecReplace2.m\>\"", "]"}]}]], "Code",
 CellChangeTimes->{{3.919186086004231*^9, 3.9191861854860888`*^9}, {
   3.919230727228917*^9, 3.919230728721043*^9}, {3.9192494655844*^9, 
   3.9192494671511593`*^9}, {3.9218949685972023`*^9, 3.921894970148019*^9}, 
   3.92648230746764*^9, {3.926482492380691*^9, 3.926482499704397*^9}, {
   3.9315393359381866`*^9, 3.931539337360208*^9}, {3.931571885710747*^9, 
   3.931571889363184*^9}, 3.9323635716367702`*^9, 
   3.9450637748410587`*^9},ExpressionUUID->"fa551c09-48df-4767-864e-\
0938ad4a7d25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"pp1", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"x", "[", "4", "]"}]]}], ",", 
   RowBox[{"pp2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "7", "]"}]}], "-", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "7", "]"}]}]}]]}]}], ",", 
   RowBox[{"pp3", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"x", "[", "1", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           SuperscriptBox[
            RowBox[{"x", "[", "6", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
           RowBox[{"x", "[", "7", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{"x", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"x", "[", "6", "]"}], "2"], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"x", "[", "6", "]"}], "2"], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "4", "]"}], "-", 
           RowBox[{"x", "[", "8", "]"}], "+", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "1", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "7", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "7", "]"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", "[", "8", "]"}]}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "8", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}]]}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}]}], "+", 
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "3", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "5", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "4", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "5", "]"}], "-", 
           RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "6", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "6", "]"}]}], "-", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], " ", 
            RowBox[{"x", "[", "2", "]"}], " ", 
            RowBox[{"x", "[", "7", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"x", "[", "6", "]"}], "+", 
           RowBox[{"x", "[", "7", "]"}], "-", 
           RowBox[{
            RowBox[{"x", "[", "6", "]"}], " ", 
            RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], 
   ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"x", "[", "8", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "7", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "7", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "7", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "8", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"x", "[", "6", "]"}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "[", "8", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}], "+", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"x", "[", "8", "]"}]}]}], ")"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.932363572435843*^9, 3.932377853484829*^9, 
  3.938077307897953*^9, 3.941712764609309*^9, 3.942136860148519*^9, 
  3.942137951287562*^9, 3.942139432829466*^9, 3.9436042576354113`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"60185a7a-1a58-48ba-ba1b-2cd9ee12eecd"]
}, Open  ]],

Cell[TextData[{
 StyleBox["tPentvector2:",
  FontColor->RGBColor[0, 0, 1]],
 " variables relating to x[1]=x[1](t_i);    ",
 StyleBox["kinvecPent2: ",
  FontColor->RGBColor[0, 0, 1]],
 "remaining 7 variables;      \n",
 StyleBox["sDpentReplace2:",
  FontColor->RGBColor[0, 0, 1]],
 " rationalized expression of seven square roots;   ",
 StyleBox["x1Replace:",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[" ",
  FontColor->RGBColor[0, 0, 1]],
 "map x[1]=x[1](t_i)"
}], "Text",
 CellChangeTimes->{{3.926482669256007*^9, 3.926482701240327*^9}, {
   3.926482735498398*^9, 3.9264827922887783`*^9}, {3.926482911697843*^9, 
   3.9264829192819443`*^9}, {3.932372446518764*^9, 3.932372457267333*^9}, 
   3.942138842309586*^9, {3.942139606535324*^9, 
   3.942139623253092*^9}},ExpressionUUID->"504ca87a-22b0-4efa-978b-\
c989b07df5c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tPentvector2", "=", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", 
      RowBox[{"x", "[", "1", "]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Variables", " ", "relating", " ", "to", " ", 
      RowBox[{"x", "[", "1", "]"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], 
       RowBox[{"(", "t_i", ")"}]}], ":", " ", "t1"}]}], ",", "t2", ",", 
    RowBox[{
    "t3", " ", "and", " ", "t4", " ", "are", " ", "used", " ", "to", " ", 
     "rationalize", " ", "sD1"}], ",", "sD2", ",", 
    RowBox[{"sD3", " ", "and", " ", "sD4"}], ",", " ", "respectively"}], 
   "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Remaining", " ", "7", " ", "variables"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sDpentList", "=", 
    RowBox[{"{", 
     RowBox[{
     "sD1", ",", "sD2", ",", "sD3", ",", "sD4", ",", "sD5", ",", "sD6", ",", 
      "sD7"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Square", " ", "roots", " ", "in", " ", "the", " ", "differential", " ", 
    "equation"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"kinvecPent2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}], ",", 
     RowBox[{"x", "[", "6", "]"}], ",", 
     RowBox[{"x", "[", "7", "]"}], ",", 
     RowBox[{"x", "[", "8", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sDpentReplace2", "=", 
    RowBox[{"Import", "[", "\"\<Kinematics/sDpentReplace2.m\>\"", "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Rationalized", " ", "version", " ", "of", " ", "seven", " ", "square", 
    " ", "roots"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x1Replace", "=", 
    RowBox[{"Import", "[", "\"\<Kinematics/x1Replace.m\>\"", "]"}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Map", " ", 
     RowBox[{"x", "[", "1", "]"}]}], "=", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], 
     RowBox[{"(", "t_i", ")"}]}]}], "*)"}]}]}], "Code",
 CellChangeTimes->{
  3.919186089504818*^9, {3.9191861987575893`*^9, 3.919186389822179*^9}, {
   3.926411136677353*^9, 3.926411144669651*^9}, {3.9264823318631363`*^9, 
   3.926482353655447*^9}, {3.926482744592963*^9, 3.92648274470407*^9}, {
   3.931524722379711*^9, 3.931524749905607*^9}, {3.931525258738851*^9, 
   3.93152526418642*^9}, 3.931528991832262*^9, {3.9315717249531527`*^9, 
   3.931571729443783*^9}, {3.93236358260411*^9, 3.932363609855628*^9}, {
   3.93245950031735*^9, 3.932459501570445*^9}, 3.942138842317857*^9, {
   3.945063777689547*^9, 
   3.945063778807757*^9}},ExpressionUUID->"bc251e67-1da7-4772-9248-\
561602d183c6"],

Cell["Inverse map of x1Replace: from x[1] to t_i", "Text",
 CellChangeTimes->{{3.9264824028381357`*^9, 3.9264824113369713`*^9}, 
   3.942138842333819*^9},ExpressionUUID->"2bce4567-63f7-4daa-876e-\
87361a31068b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t11", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "/.", 
          RowBox[{"x1Replace", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "==", "0"}], ",", 
      RowBox[{"tPentvector2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"t22", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "/.", 
          RowBox[{"x1Replace", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], "==", "0"}], ",", 
      RowBox[{"tPentvector2", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"t33", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "/.", 
          RowBox[{"x1Replace", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "==", "0"}], ",", 
      RowBox[{"tPentvector2", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"t44", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "/.", 
           RowBox[{"x1Replace", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], "==", "0"}], ",", 
       RowBox[{"tPentvector2", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ttReplace", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t11", ",", "t22", ",", "t33", ",", "t44", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "->", 
        RowBox[{"x", "[", "1", "]"}]}], "}"}]}], "}"}], "//", "Flatten"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.919230737722283*^9, 3.9192307399687653`*^9}, {
   3.9192309350083723`*^9, 3.9192309406913347`*^9}, {3.91923843192721*^9, 
   3.9192384391032743`*^9}, {3.92641087827252*^9, 3.926410908670776*^9}, {
   3.926412284029644*^9, 3.9264122874557467`*^9}, {3.92648239450355*^9, 
   3.9264823967606916`*^9}, {3.931572132485765*^9, 3.931572132696315*^9}, {
   3.931572621166134*^9, 3.931572621427794*^9}, {3.9421388423409147`*^9, 
   3.9421388423481207`*^9}, 3.94213944025557*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"c8bd80ad-9443-48ad-acf2-542df74f5adb"],

Cell["As a check:", "Text",
 CellChangeTimes->{{3.932363800262835*^9, 
  3.932363802775742*^9}},ExpressionUUID->"9af89ceb-205f-4421-8957-\
ecc4700a4eaa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x1Replace", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "t1"}], "]"}], "/.", 
   RowBox[{"t1", "->", "0"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x1Replace", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", "t2"}], "]"}], "/.", 
   RowBox[{"t2", "->", "0"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x1Replace", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "2"}], "]"}], "]"}], ",", "t3"}], "]"}], "/.", 
   RowBox[{"t3", "->", "0"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x1Replace", "[", 
      RowBox[{"[", 
       RowBox[{"4", ",", "2"}], "]"}], "]"}], ",", "t4"}], "]"}], "/.", 
   RowBox[{"t4", "->", "0"}]}], "//", "FullSimplify"}]}], "Code",
 CellChangeTimes->{{3.919230737722283*^9, 3.9192307399687653`*^9}, {
  3.9192309350083723`*^9, 3.9192309406913347`*^9}, {3.91923843192721*^9, 
  3.9192384391032743`*^9}, {3.92641087827252*^9, 3.926410908670776*^9}, {
  3.926412284029644*^9, 3.9264122874557467`*^9}, {3.92648239450355*^9, 
  3.9264823967606916`*^9}, {3.931572132485765*^9, 3.931572132696315*^9}, {
  3.931572621166134*^9, 3.931572621427794*^9}, {3.932363794178166*^9, 
  3.932363822953451*^9}, {3.942138842352743*^9, 3.942138842357897*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7edab7c7-27d0-4d96-9cd6-bf64e1417d14"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9323638047133217`*^9, 3.932363823646418*^9}, 
   3.938077316834543*^9, 3.941712768188404*^9, 3.942136863595398*^9, 
   3.942137954850814*^9, 3.9421394443609037`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"c99aec7d-c6db-42b7-88d6-11a058ae8585"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9323638047133217`*^9, 3.932363823646418*^9}, 
   3.938077316834543*^9, 3.941712768188404*^9, 3.942136863595398*^9, 
   3.942137954850814*^9, 3.942139444363825*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a54e2502-7d7b-4a3c-9648-e011713047f6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9323638047133217`*^9, 3.932363823646418*^9}, 
   3.938077316834543*^9, 3.941712768188404*^9, 3.942136863595398*^9, 
   3.942137954850814*^9, 3.942139444380952*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"18db3a77-6f1e-409a-8ddc-1f8dcab6f319"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.9323638047133217`*^9, 3.932363823646418*^9}, 
   3.938077316834543*^9, 3.941712768188404*^9, 3.942136863595398*^9, 
   3.942137954850814*^9, 3.9421394443822803`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"fc2f0029-7da7-4920-9466-91ebf63243f1"]
}, Open  ]],

Cell["\<\
19 UT integrals of the canonical differential equation
 (Note that here, j[v1,1,1,1,1,1] is considered in D=6-2ep. The dimensional \
recurrence relation must be considered in the derivation of canonical \
differential equations. )\
\>", "Text",
 CellChangeTimes->{{3.926482376994718*^9, 3.926482382136606*^9}, {
  3.93237230304679*^9, 
  3.932372437363368*^9}},ExpressionUUID->"55c49860-d4d2-4b5b-93c7-\
c16c5dfaf26b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lambda", "=", 
    RowBox[{"(", 
     RowBox[{"sD7", "/.", "sqrule3mh"}], ")"}]}], ";"}], "\n", 
  "   "}], "\n", 
 RowBox[{
  RowBox[{"UT", "=", 
   RowBox[{
    RowBox[{"eps", "^", "3"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"s34", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"pp3", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"s15", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"s23", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "2", ",", "0", ",", "1", ",", "0"}], 
        "]"}]}], ",", "\n", "         ", 
      RowBox[{
       RowBox[{"pp2", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"s45", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"s12", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}], 
        "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"pp1", "/", 
        RowBox[{"eps", "^", "2"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0"}], 
        "]"}]}], ",", "\n", "         ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s15", "-", "s34", "-", "pp2"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", "pp2", " ", "s34"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s23", "-", "pp3", "-", "pp2"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", "pp2", " ", "pp3"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], 
        "]"}]}], ",", "\n", "         ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s12", "-", "s45", "-", "pp3"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", "pp3", " ", "s45"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s45", "-", "s23", "-", "pp1"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", "pp1", " ", "s23"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], 
        "]"}]}], ",", "\n", "         ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s12", "-", "pp1", "-", "pp2"}], ")"}], "^", "2"}], "-", 
          RowBox[{"4", "pp1", " ", "pp2"}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s23", " ", "s34"}], "-", 
          RowBox[{"pp3", " ", "s15"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "]"}]}], ",", " ", "\n", "         ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s34", " ", "s45"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}], 
        "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s45", " ", "s15"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s12", " ", "s15"}], "-", 
          RowBox[{"pp1", " ", "s34"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], 
        "]"}]}], ",", "\n", "         ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pp1", " ", "pp3"}], "-", 
             RowBox[{"s23", " ", "s12"}]}], ")"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"pp2", "^", "2"}], " ", 
           RowBox[{"s45", "^", "2"}]}], "-", 
          RowBox[{"2", "pp2", " ", "s45", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pp1", " ", "pp3"}], "+", 
             RowBox[{"s12", " ", "s23"}]}], ")"}]}]}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "eps"}], ")"}]}], " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], 
        "]"}]}], ",", "\n", "          ", 
      RowBox[{"lambda", " ", 
       RowBox[{"j", "[", 
        RowBox[{"v1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "]"}]}]}], "}"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "pp1"}], ")"}], "^", "eps"}], " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"eps", " ", "EulerGamma"}], "]"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.919187209217338*^9, 3.919187516924038*^9, {3.919230835847129*^9, 
   3.91923088633473*^9}, 3.9192310037908688`*^9, 3.920004382615408*^9, {
   3.926482371236106*^9, 3.926482385225088*^9}, {3.932293416364607*^9, 
   3.93229342135555*^9}, {3.93236383731524*^9, 3.932363886408841*^9}, {
   3.942138121216795*^9, 3.942138235375915*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a0d93755-60e5-431e-9861-11f961111376"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman integrals up to weight-4", "Subsubsection",
 CellChangeTimes->{{3.919187802029625*^9, 3.9191878105469723`*^9}, {
  3.920006031080884*^9, 
  3.9200060366776333`*^9}},ExpressionUUID->"0d461c9b-f64e-4f8d-a744-\
9ce434b0ff52"],

Cell["\<\
lettertPentvector2: the arguments relating to the  variables of tPentvector2 \
in the MPLs. 
 For example, G[letterT[1,1], letterT[1,2],t1]  and G[letterT[5,1], \
letterT[5,2],x[1]] are the MPLs  with respect to t1 and x[1], respectively. 
 Similar expression for  letterkinvecPent2, which is related to \
{x[2],...,x[8]}. \
\>", "Text",
 CellChangeTimes->{{3.926482963292041*^9, 3.926483187608877*^9}, {
  3.932363919335985*^9, 3.9323639224965477`*^9}, {3.932458900459371*^9, 
  3.932458903391261*^9}, {3.9417127304696703`*^9, 3.941712732588347*^9}, {
  3.94213928615899*^9, 
  3.942139304711493*^9}},ExpressionUUID->"0bc50645-19b1-47ca-a30c-\
6055b51ed1a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lettertPentvector2", "=", 
   RowBox[{"Import", "[", "\"\<lettertPentvector2.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"letterkinvecPent2", "=", 
   RowBox[{"Import", "[", "\"\<letterkinvecPent2.m\>\"", "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919232665335225*^9, 3.919994980149115*^9, {3.926410930077826*^9, 
   3.926410937067418*^9}, 3.9264131631527767`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"c41d5592-d715-4ca9-9971-9c74564ab378"],

Cell[TextData[{
 "It includes 19 UT integrals in ",
 StyleBox["FeynIntegralwithBoundaryweight1",
  FontColor->RGBColor[0, 0, 1]],
 ", ",
 StyleBox["FeynIntegralwithBoundaryweight2",
  FontColor->RGBColor[0, 0, 1]],
 " and ",
 StyleBox["FeynIntegralwithBoundaryweight3",
  FontColor->RGBColor[0, 0, 1]],
 ". "
}], "Text",
 CellChangeTimes->{
  3.926442667735393*^9, 3.926483202322563*^9, {3.942139467780175*^9, 
   3.9421394770159903`*^9}},ExpressionUUID->"fe5da52f-68d7-4bdf-9941-\
854b4eb05df1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FeynIntegralwithBoundaryweight1", "=", 
   RowBox[{
   "Import", "[", "\"\<FeynIntegralwithBoundaryweight1.m\>\"", "]"}]}], ";", 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Weight", "-", 
    RowBox[{
    "1", " ", "Feynman", " ", "integral", " ", "with", " ", "boundary", " ", 
     "values"}]}], "*)"}], "\n", 
  RowBox[{"FeynIntegralwithBoundaryweight2", "=", 
   RowBox[{
   "Import", "[", "\"\<FeynIntegralwithBoundaryweight2.m\>\"", "]"}]}], ";", 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Weight", "-", 
    RowBox[{
    "2", " ", "Feynman", " ", "integral", " ", "with", " ", "boundary", " ", 
     "values"}]}], "*)"}], "\n", 
  RowBox[{"FeynIntegralwithBoundaryweight3", "=", 
   RowBox[{
   "Import", "[", "\"\<FeynIntegralwithBoundaryweight3.m\>\"", "]"}]}], ";", 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Weight", "-", 
    RowBox[{
    "3", " ", "Feynman", " ", "integral", " ", "with", " ", "boundary", " ", 
     "values"}]}], "*)"}]}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919232665335225*^9, 3.919994980149115*^9, {3.926410930077826*^9, 
   3.926410937067418*^9}, 3.941718298338447*^9, 3.942136418197958*^9, {
   3.9437022575674*^9, 
   3.943702261017707*^9}},ExpressionUUID->"ac0ba21b-3506-4c43-b407-\
52487e863133"],

Cell[TextData[{
 StyleBox["FeynIntegralwithBoundaryweight4",
  FontColor->RGBColor[0, 0, 1]],
 ": it only includes the pentagon integral of weight-4. "
}], "Text",
 CellChangeTimes->{
  3.926442656078294*^9, {3.926483365485744*^9, 3.926483399694659*^9}, 
   3.9323724928992853`*^9, {3.932458757831613*^9, 3.932458882857736*^9}, {
   3.9421393224241667`*^9, 3.942139355801569*^9}, {3.9421394876389837`*^9, 
   3.942139500685853*^9}, {3.942207927093605*^9, 
   3.942207927975595*^9}},ExpressionUUID->"47d4fb7b-d71d-455e-917f-\
37d2ada9239d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FeynIntegralwithBoundaryweight4", "=", 
   RowBox[{
   "Import", "[", "\"\<FeynIntegralwithBoundaryweight4.m\>\"", "]"}]}], ";", 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Need", " ", "a", " ", "few", " ", "minutes"}], "*)"}]}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919232665335225*^9, {3.919939967658905*^9, 3.919940001212419*^9}, 
   3.9199949731651773`*^9, 3.92000416598109*^9, {3.9200161793560877`*^9, 
   3.920016199981373*^9}, {3.921895033847785*^9, 3.921895038390163*^9}, {
   3.9218952304910603`*^9, 3.921895235855472*^9}, {3.926411569377893*^9, 
   3.926411577120145*^9}, {3.926411612324992*^9, 3.926411615611614*^9}, {
   3.926483260287367*^9, 3.926483260602635*^9}, {3.926483773913623*^9, 
   3.926483814768758*^9}, 3.942137891894926*^9, {3.9437022643601837`*^9, 
   3.943702264511117*^9}},ExpressionUUID->"5bd17afe-a155-476b-99d8-\
8770ff71d4d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical check:", "Subsection",
 CellChangeTimes->{{3.932293487551456*^9, 
  3.932293491483363*^9}},ExpressionUUID->"2180aeb0-8af3-4c3a-bc2a-\
1bcb55146f53"],

Cell[CellGroupData[{

Cell["Numerical Check zvar1:", "Subsubsection",
 CellChangeTimes->{{3.931490364418765*^9, 3.931490368732362*^9}, {
   3.9315280165444307`*^9, 3.931528016804646*^9}, {3.932278600701851*^9, 
   3.932278603686207*^9}, 
   3.9421385147548113`*^9},ExpressionUUID->"60308873-6bc5-4dc7-8e3b-\
6578fe035f7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zvar1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["25712540189676386", "73199374702117389"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["68111229168913", "112749737189562"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["72680511214739019104621158", 
        "189044223179222968815982383"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["100", "99"]}]}], ",", "\n", "\t\t", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["2912108880919506678339704465", 
       "1323309562254560781711876681"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["42884482148715238", "35405213105979513"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["2189698599694928", "11801737701993171"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", "95"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"simrep1", "=", 
  RowBox[{
   RowBox[{"kinvecReplace2", "/.", "zvar1"}], "//", "N"}]}]}], "Code",
 CellChangeTimes->{{3.931528882095879*^9, 3.931528904979451*^9}, 
   3.931528973317574*^9, {3.9322811304261*^9, 3.932281134605537*^9}, {
   3.9322932111176987`*^9, 3.932293236480616*^9}, {3.9323634658105097`*^9, 
   3.9323634760017557`*^9}, {3.932364838719185*^9, 3.932364904043449*^9}, {
   3.9323649414704533`*^9, 3.9323649417185793`*^9}, {3.9421385232072372`*^9, 
   3.9421385241909*^9}, 
   3.942138603725437*^9},ExpressionUUID->"dc977769-8567-4cbe-ae6c-\
b02ecdd0c3d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"pp1", "\[Rule]", 
    RowBox[{"-", "0.99`"}]}], ",", 
   RowBox[{"pp2", "\[Rule]", 
    RowBox[{"-", "0.048430787318684256`"}]}], ",", 
   RowBox[{"pp3", "\[Rule]", 
    RowBox[{"-", "0.0012802924900564474`"}]}], ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", "0.5243883750468312`"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{"-", "0.2471089221126918`"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", "0.2736812856768374`"}]}], ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{"-", "0.1614620638142649`"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{"-", "0.41898208201223364`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.932293233223207*^9, 3.932293237163109*^9}, {
   3.932364874117008*^9, 3.932364904613998*^9}, 3.9323649423568583`*^9, 
   3.938077474652151*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"41b8cba2-30e6-4374-bfae-40dad8bd3066"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sDpentReplace2", "/.", "zvar1"}], "/.", 
   RowBox[{"(", 
    RowBox[{"ttReplace", "/.", "zvar1"}], ")"}]}], "//", "N"}]], "Code",
 CellChangeTimes->{{3.931528882095879*^9, 3.931528904979451*^9}, 
   3.931528973317574*^9, {3.9322811304261*^9, 3.932281134605537*^9}, {
   3.9322932111176987`*^9, 3.932293236480616*^9}, {3.9323634658105097`*^9, 
   3.9323634760017557`*^9}, {3.932364838719185*^9, 3.932364927008395*^9}, {
   3.942138525272513*^9, 
   3.9421385262360764`*^9}},ExpressionUUID->"916c43d5-2438-402e-95d8-\
a3c520cb3fc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sD1", "\[Rule]", "0.26917221965179877`"}], ",", 
   RowBox[{"sD2", "\[Rule]", "0.19676860992823278`"}], ",", 
   RowBox[{"sD3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1.1102230246251565`*^-15"}], "+", 
     RowBox[{"0.20888897029757114`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"sD4", "\[Rule]", "0.36050099611705105`"}], ",", 
   RowBox[{"sD5", "\[Rule]", "0.42245098200976716`"}], ",", 
   RowBox[{"sD6", "\[Rule]", "0.12032919569114965`"}], ",", 
   RowBox[{"sD7", "\[Rule]", "0.07753913823938477`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.932364927640238*^9, 3.938077477790362*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"d72983e7-102f-4c27-9de7-abbfc74fac37"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrepzvar1", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lettertPentvector2", "/.", "zvar1"}], "//", "Flatten"}], 
       ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"letterkinvecPent2", "/.", "zvar1"}], "//", "Flatten"}], 
       ")"}]}], "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, {3.931533970355875*^9, 3.931533989096459*^9}, {
   3.931539564072644*^9, 3.9315395662568827`*^9}, {3.931539750568411*^9, 
   3.931539753684434*^9}, 3.93153985329254*^9, 3.931572840923471*^9, {
   3.942138527388564*^9, 3.942138528302854*^9}, 
   3.942138578585512*^9},ExpressionUUID->"f74c441a-7d81-460c-b196-\
c0beaf8c6ae1"],

Cell["weight-1 and weight-2", "Text",
 CellChangeTimes->{{3.931533954314245*^9, 
  3.931533958855167*^9}},ExpressionUUID->"55a395b4-803f-40b1-9412-\
12598a53a92f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar1"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar1"}], ")"}]}], "/.", 
      "letterrepzvar1"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar1"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar1"}], ")"}]}], "/.", 
      "letterrepzvar1"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, {
   3.932279566989832*^9, 3.9322795701421833`*^9}, {3.9322796295302553`*^9, 
   3.9322796335574207`*^9}, {3.9421385290219507`*^9, 
   3.9421385305314293`*^9}, {3.9421385797127028`*^9, 
   3.9421385803062973`*^9}},ExpressionUUID->"40be2644-3bb0-4ead-bd8a-\
63190622b3ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "1.2857407047326801585855314193376243636193352227989326389649895289295\
285186526864008261005368118228049876963786006754`115.10915339327087"}], ",", 
   RowBox[{
   "-", "6.6506163834444541308130930999268214182118666458044060867015026603345\
01404144505482381785591421474177307655841687730700000000000000000001`115.\
822861897863"}], ",", 
   RowBox[{
   "-", "0.8598767878148438385774661220016331895579804206787419446083614269899\
6210343197317937060078667710068807792160892558332`115.934436225423"}], ",", 
   RowBox[{
   "-", "1.3878757234905301450975971530141199108723135270413878188862749058913\
828571851037586802889243679995323646279434774337`115.14235057921778"}], ",", 
   RowBox[{
   "-", "3.0175692300072277134757436389789285802986701272172396532611202796218\
805110535657566602742179444899150038506675486666`115.47965724260212"}], ",", 
   RowBox[{
   "-", "1.8134347270418916030672930912884272801164350635116021188331210324166\
46881360503474264971829125266326308575342039343339999999999999999999`116.\
25850192815705"}], ",", 
   RowBox[{
   "-", "0.6354723595877221416487301813713583095312649790343125989058127241007\
376878560061089367654280993038454951305034367839`114.80309666529193"}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
   "-", "2.4184383715180438328537153247883551666390991583214137867292998262517\
760658693442511229984584593762640166265642676028`115.38353502484391"}], ",", 
   RowBox[{
   "-", "1.4505863032624621761117336756672518601940130578646256444221076470797\
67586667317657700689058385933043259409122941910500000000000000000001`115.\
16154357244628"}], ",", 
   "1.072656289590524567562314091138786874180041188913849094581784490252594115\
51967303716294223905573408504989530820653843`116.03046058361821", ",", 
   "0.104804221334942910820332442017683567734955088457060952274592311080585636\
317646443740632838982290864292677866880845985`116.02037877563961", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.931534223577127*^9, 3.931534256671936*^9, 
  3.93153432475358*^9, 3.931539861062056*^9, 3.9315399141155167`*^9, 
  3.931540043863686*^9, 3.931572331273814*^9, 3.931572653263883*^9, 
  3.9322788863302517`*^9, 3.932279575373583*^9, 3.932280020615576*^9, 
  3.9380774882489567`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"ea31eee2-3f5f-4908-8b7c-db614e853b50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0040975464791312929387953353827235033636795023671277189749279560385\
228378347400120889321739168021833584868464900077025`115.61252388854291"}], 
   ",", 
   RowBox[{
   "-", "21.292882106445782050240144235152973067133198600665667460754129026525\
304297934382777982477836571611325312863074946146`115.32823444951774"}], ",", 
   "0.452772988312726231581484123101068405486276204783845393180549485018531541\
658427907707920116669954526984360155385206329999999999999999999`115.\
6558805096629", ",", 
   RowBox[{
   "-", "0.1406324785030680261647248826039355640254987754876607496993273456094\
23378446995042774937719800834118505925151772525684`116.14808563082438"}], ",", 
   RowBox[{
   "-", "3.7303949955190933575514788929490746307646575490478814929226613288440\
071536599987865325576966593998665701066337778785`115.57175481982263"}], ",", 
   RowBox[{
   "-", "0.8218057211966367340365988795103764283349867311895744260362440084317\
1165150522110829775522708773770197572997076414006`115.91476916038104"}], ",", 
   "0.620554473524119601773448207720372642780071364255465565854290118959443069\
12103841982703874322577230520855902903264387`115.79277991075425", ",", 
   "0.822467033424113218236207583323012594609474950603399218867779114685003735\
2016004369168144503098793526520021594811686`114.91511849934064", ",", 
   RowBox[{
    RowBox[{
    "-", "1.237535115574344272992401958605577664286780010679738677218978250726\
6380236393904578088382373760849347334271148851642`115.09255753106727"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "5.3281004750438478665787035451402840954060528771383441023523142829101\
688330933427450487124958809828295635672446553338`115.72657240597938"}], ",", 
   RowBox[{
   "-", "4.3919743660871125376333799334442535373397668836980545452838901373097\
54379941004856259977052545351933634724115580387000000000000000000001`114.\
64265979667442"}], ",", 
   RowBox[{
   "-", "1.3315333484086072614198250331758660097815365782835028931671114350023\
88528509393709791105133981089831987387497187787640000000000000000001`116.\
12435204786732"}], ",", 
   RowBox[{
   "-", "0.8763322515441557976193139200605940792168215117792516608251202521552\
216418528621669355777048871736390103342746164796`114.9426687952718"}], ",", 
   RowBox[{
   "-", "5.8481938037808407857603286261120618351115912779534271392711340677802\
88398491364130805361076721355883542493499867068`114.76702175630923"}], ",", 
   RowBox[{
   "-", "13.760910988607414376068099283428414646791152201836845788394593687738\
9828237927105744558250676978990573324433468221317`116.13864718566033"}], ",", 
   "0.830147314811252698200265026017601956174992950794335558024949425566659735\
28241927329476814521695624970932605811575133`115.91915516747565", ",", 
   RowBox[{
   "-", "0.1608489067658414629866631728589736741131945971978798458468246430730\
36204683512148800206038137392506398198855769039209999999999999999999`115.\
20641811349925"}], ",", 
   "7.843988694190076800688899060280518956995492979434211825331293604667815020\
1064060983516377842984672749886039841447957`115.89453695903266", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.931534223577127*^9, 3.931534256671936*^9, 
  3.93153432475358*^9, 3.931539861062056*^9, 3.9315399141155167`*^9, 
  3.931540043863686*^9, 3.931572331273814*^9, 3.931572653263883*^9, 
  3.9322788863302517`*^9, 3.932279575373583*^9, 3.932280020615576*^9, 
  3.938077496334752*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"8b029c05-a37f-4458-9161-47d0778b82e3"]
}, Open  ]],

Cell["weight-3", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 
  3.931572942080985*^9}},ExpressionUUID->"1cec82d3-d6d2-41be-9104-\
af17de74d84e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar1"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar1"}], ")"}]}], "/.", 
      "letterrepzvar1"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, 
   3.9315728639442167`*^9, {3.932279574372389*^9, 3.9322795750769243`*^9}, 
   3.932279937855661*^9, 3.9322799812282743`*^9, {3.942138530748004*^9, 
   3.942138530927814*^9}, 
   3.942138580795031*^9},ExpressionUUID->"a9ff9120-9f19-47f1-8753-\
1df40c31e27e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5080295420558796964816749082836529932350015628465231813048164412736726900\
86556301392295282983551006900570688328594800000000000000000001`115.\
5450632420195", ",", 
   RowBox[{
   "-", "40.752188937031895920693086759432909763294589842429127930083149030509\
000083981131663815421674725986223136784484678284`115.61015094111876"}], ",", 
   "3.406055975495165138300604910894034494195379704207113147530224965961542329\
499308163899178216370876525648220375919803800000000000000000001`115.\
53225178092808", ",", 
   "3.500727325796550125484993284452815764176623729328709148893800437871708792\
4060546592487374981412856496059906496181939`115.54415828456858", ",", 
   "0.707125197792551355089284921385973040878444477071800612463791387448168797\
691476387413208859271433033936666702639014669999999999999999999`115.\
84949631322657", ",", 
   "3.302362616311431457626782299101164218987242611714446778044443669396041919\
076453563938065490498689647205677918996727`114.51882475930128", ",", 
   "3.284684556828839749971620364520559150054970291433797479017114257284745292\
6454532792573244977936351864741204570456562`115.51649366862745", ",", 
   "2.804799440705719999266055710193383311784968015461164057515300295797622480\
1680638771017303717551156023411313681889416`115.44790181214874", ",", 
   RowBox[{
    RowBox[{
    "-", "4.360249689670142814979859649844885187018640239528061605107171237417\
263384622839637283504760882806390243668868365874`114.63951135985138"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "30.892596929814486800137961790629678269711345837714374416183880052337\
226522358361742713026746469422792506351844937588`115.48985441800954"}], ",", 
   RowBox[{
   "-", "23.015918984196857988680696479370788740852815709905122017172658706151\
815404841769462124825022429501404917767390426723`115.36202832017275"}], ",", 
   RowBox[{
   "-", "3.8003413567357824430701925284821286889542479258209671205507456255562\
158957121821094206025492010110630646014150128955`115.57982260785062"}], ",", 
   RowBox[{
   "-", "2.7055457909216191515276943217408042361849833232362076310778268326926\
939655097813618928392987113916783642658818339872`115.43225488869415"}], ",", 
   "6.983843255000080377706955927137297326068965711174888342347298639929380719\
7832523136958517196363536254384343408400804`115.84409448352505", ",", 
   RowBox[{
   "-", "45.673501287949367829817108146668567966618886692468111635340055517472\
590888705734055077787232505641389299457991538107`115.65966430549251"}], ",", 
   RowBox[{
   "-", "0.6929422479515241891467386905730363411329114200669908572643759117567\
78758587354072000121566122053629009775900163593279999999999999999999`115.\
84069704061308"}], ",", 
   RowBox[{
   "-", "1.3823639950603981307505532612185633861565151881021034267948427398065\
44184223368286225913651265461571770113951857716700000000000000000001`115.\
14062241368356"}], ",", 
   "48.26074554901750887744440131321465740557578629912078662859505634852188796\
9090651254139024186012106792344832752583330000000000000000000001`114.\
68359402675893", ",", 
   RowBox[{
   "-", "1.1918302118875535533526963604104143192672807749876757932118907591471\
1079901212874426882396767962355588699266026301146`116.076214390226"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9315729080557537`*^9, 3.932279146763427*^9, 
  3.93227982189589*^9, 3.9322799903543*^9, 3.9322802464092207`*^9, 
  3.938077735570745*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"8eb856f3-6092-4412-8302-a1de2bb62e5a"]
}, Open  ]],

Cell["weight-4", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 3.931572942080985*^9}, {
  3.932280209886147*^9, 
  3.932280210086677*^9}},ExpressionUUID->"2f2bb844-6a37-4f73-a497-\
b56b826bcd63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FeynIntegralwithBoundaryweight4", "/.", 
        RowBox[{"pi", "->", "Pi"}]}], "/.", 
       RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar1"}], "/.", 
     RowBox[{"(", 
      RowBox[{"ttReplace", "/.", "zvar1"}], ")"}]}], "/.", "letterrepzvar1"}],
    ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, {3.931572898461536*^9, 3.931572900197096*^9}, 
   3.931575965707388*^9, {3.942138532282469*^9, 3.942138533141686*^9}, 
   3.942138581821496*^9},ExpressionUUID->"2d440260-2154-4de3-9886-\
1efb88e19a5b"],

Cell[BoxData[
 RowBox[{"-", 
  "5.6552089255842515404120818791883510747941124984735758380405479218217417961\
56742288624838686630089348965248133807395199999999999999999999`115.\
75244865409832"}]], "Output",
 CellChangeTimes->{3.938087120016973*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"8bcc15e1-a288-48e4-b868-d24ea6515a93"]
}, Open  ]],

Cell[TextData[StyleBox["The numerical result from the AMFlow package with \
100-digit precision:",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.93227892311775*^9, 
  3.932278953228299*^9}},ExpressionUUID->"c674ed8f-dce3-415a-a004-\
9ffa1170b5bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000047`95.92872933535081"}], "-", 
    RowBox[{
    "1.28574070473268015858553141933762436361933522279893263896498952892952851\
86526864008261005368118228049876963775680857`95.92845550436027", " ", "eps"}],
     "-", 
    RowBox[{
    "0.00409754647913129293879533538272350336367950236712771897492795603852283\
78347400120889321739168021833584868451623564`93.48674599801747", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50802954205587969648167490828365299323500156284652318130481644127367269\
00865563013922952829835510069005706883328434`95.89390482137078", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.35152325906130008284703540778972344113843034603413055217545406085132371\
46948067176900151072600556443377410747532261`95.9254685671749", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999996076`95.92879590608112"}], "-", 
    RowBox[{
    "6.65061638344445413081309309992682141821186664580440608670150266033450140\
41445054823817855914214741773076558406525243`95.92875289936964", " ", "eps"}],
     "-", 
    RowBox[{
    "21.2928821064457820502401442351529730671331986006656674607541290265253042\
979343827779824778365716113253128630680703884`95.92870657503524", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "40.7521889370318959206930867594329097632945898424291279300831490305090000\
839811316638154216747259862231367844626753576`95.92864647930404", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "41.4926627178569411048885405232953506175504171966179601553395182318521296\
909836966748947102546706589986306033991188005`95.92851506615871", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000011`96.08610074088153"}], "-", 
    RowBox[{
    "0.85987678781484383857746612200163318955798042067874194460836142698996210\
34319731793706007866771006880779216078929889`96.08551269117793", " ", "eps"}],
     "+", 
    RowBox[{
    "0.45277298831272623158148412310106840548627620478384539318054948501853154\
16584279077079201166699545269843601562731121`95.69764421520098", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.40605597549516513830060491089403449419537970420711314753022496596154232\
94993081638991782163708765256482203754522693`96.06661982236646", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.87238864929089287371606812143350649046849300257065126575662267284419335\
99221109412381860808827485876408931528104571`96.08384556735602", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999965905`95.9282839307781"}], "-", 
    RowBox[{
    "1.38787572349053014509759715301411991087231352704138781888627490589138285\
7185103758680288924367999532364627942440106`95.92803050533723", " ", "eps"}], 
    "-", 
    RowBox[{
    "0.14063247850306802616472488260393556402549877548766074969932734560942337\
84469950427749377198008341185059251503389298`95.02982549848241", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50072732579655012548499328445281576417662372932870914889380043787170879\
24060546592487374981412856496059906497514801`95.88964662528473", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.70956170552965153736149329366454745177990852041508652577782880707232761\
44025761942397964997250588397631474274556832`95.92482581519184", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999963`95.92869972733848"}], "-", 
    RowBox[{
    "3.01756923000722771347574363897892858029867012721723965326112027962188051\
10535657566602742179444899150038506665160599`95.92862087414986", " ", "eps"}],
     "-", 
    RowBox[{
    "3.73039499551909335755147889294907463076465754904788149292266132884400715\
36599987865325576966593998665701066306619363`95.92850727547402", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "0.70712519779255135508928492138597304087844447707180061246379138744816879\
7691476387413208859271433033936666706491005`95.17280435085742", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "11.9328211384102638189453741684741189512691324858122383285970783747291996\
249636598605488549322837178431650787180084537`95.89844148223148", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999994`96.08624874013685"}], "-", 
    RowBox[{
    "1.81343472704189160306729309128842728011643506351160211883312103241664688\
13605034742649718291252663263085753410067473`96.0859867270386", " ", "eps"}], 
    "-", 
    RowBox[{
    "0.82180572119663673403659887951037642833498673118957442603624400843171165\
15052211082977552270877377019757299688915938`96.0393420104894", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.30236261631143145762678229910116421898724261171444677804444366939604191\
90764535639380654904986896472056779198453151`96.02930014721363", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "9.16739985989156758248629711502117211047052359275209132724847089497494879\
05340695647434418760600256686616415031216811`96.08207468621735", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.`96.08610074088153"}], "-", 
    RowBox[{
    "0.63547235958772214164873018137135830953126497903431259890581272410073768\
78560061089367654280993038454951305024041883`96.08530522320531", " ", "eps"}],
     "+", 
    RowBox[{
    "0.62055447352411960177344820772037264278007136425546556585429011895944306\
91210384198270387432257723052085590296888303`95.87008716550518", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.28468455682883974997162036452055915005497029143379747901711425728474529\
26454532792573244977936351864741204564048744`96.07513723344576", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.12096866162651057816174405262967302665758822435069064811126753811490855\
61796526837040162463807839747851174339841146`96.0846867279629", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000002`96.0865565123928"}], "+", 
    RowBox[{
    "0.82246703342411321823620758332301259460947495060339921886777911468500373\
52016004369168144503098793526520021594811687`95.94308076164884", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "2.80479944070571999926605571019338331178496801546116405751530029579762248\
01680638771017303717551156023411313673396665`96.07719482263784", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "3.17932449902646843757826085858968071440083092126126029131874263286710431\
00492209867609220555787435068719105129586531`96.08527708935219", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.23753511557434427299240195860557766428678001067973867721897825072\
66380236393904578088382373760849347334271148852834`95.58279097761348"}], " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "4.36024968967014281497985964984488518701864023952806160510717123741726338\
46228396372835047608828063902436688670884019`95.5827459106608", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "9.37758607632893820188234518177484052858880223310862903735292649012991741\
52461510020882879991102988560609653417362048`95.58271715015093", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "5.32810047504384786657870354514028409540605287713834410235231428291\
0168833093342745048712495880982829563567244656605`95.92837946864175"}], " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "30.8925969298144868001379617906296782697113458377143744161838800523372265\
22358361742713026746469422792506351839443244`95.92833845832219", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "102.667742184130070884493564283973942820486329058772923345015249716144378\
5206708482117619887195349280889123570627169203`95.92830792347429", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "4.39197436608711253763337993344425353733976688369805454528389013730\
97543799410048562599770525453519336347241155803891`96.08609051340926"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "23.0159189841968579886806964793707887408528157099051220171726587061518154\
048417694621248250224295014049177673858916018`96.08602527466809", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "73.0503137264167780671583358037702056525591517187911196150646923518925900\
309100008921704229094607178247863017778736647`96.08598280264833", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.33153334840860726141982503317586600978153657828350289316711143500\
23885285093937097911051339810898319873874971877868`95.92855249378253"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "3.80034135673578244307019252848212868895424792582096712055074562555621589\
57121821094206025492010110630646014136379627`95.92845234271385", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "7.16830121858445357307160802293433085621929373472519454407670730487337023\
27353496281750150530756836254973972147377724`95.92840096092361", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.87633225154415579761931392006059407921682151177925166082512025215\
52216418528621669355777048871736390103342746164796`95.9284087847518"}], " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "2.70554579092161915152769432174080423618498332323620763107782683269269396\
55097813618928392987113916783642658809290898`95.92833176530705", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.57268144622746549303745307630505547160571897107190255150171063650531299\
0609116209193319194621967928909724271536704`95.92829334432167", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "2.41843837151804383285371532478835516663909915832141378672929982625\
17760658693442511229984584593762640166265642675938`95.92837195704453"}], " ", 
     "eps"}], "-", 
    RowBox[{
    "5.84819380378084078576032862611206183511159127795342713927113406778028839\
84913641308053610767213558835424934973697871`95.92827363469098", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "6.98384325500008037770695592713729732606896571117488834234729863992938071\
97832523136958517196363536254384343468788576`95.66380415129565", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "75.5359475066344667079822222953118494592490107188140984278125894015251600\
527656046536576379262004610961378957050085711`95.9193020172227", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.500000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000002`94.84977454741916", "-", 
    RowBox[{
    "1.45058630326246217611173367566725186019401305786462564442210764707976758\
66673176577006890583859330432594091234582111`94.7064507778044", " ", "eps"}], 
    "-", 
    RowBox[{
    "13.7609109886074143760680992834284146467911522018368457883945936877389828\
237927105744558250676978990573324433453242884`94.84472548439551", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "45.6735012879493678298171081466685679666188866924681116353400555174725908\
887057340550777872325056413892994579773289711`94.84947950399945", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "101.834471718146503579399140986974915172318385521815906417243123076827177\
1915902236469330619304521771704970325157086881`94.84974725888685", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.499999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999979`94.84978068029545", "+", 
    RowBox[{
    "1.07265628959052456756231409113878687418004118891384909458178449025259411\
55196730371629422390557340850498953076902363`94.8497715137727", " ", "eps"}], 
    "+", 
    RowBox[{
    "0.83014731481125269820026502601760195617499295079433555802494942556665973\
52824192732947681452169562497093260570081295`94.84974605219776", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "0.69294224795152418914673869057303634113291142006699085726437591175677875\
85873540720001215661220536290097759010208018`94.56989816573994", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.19066254891176271095790784622247559396019892394272292008731865459077582\
67639859321967308486834232807366855061825056`94.82988147447682", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.10480422133494291082033244201768356773495508845706095227459231108058563\
63176464437406328389822908642926778668808445`95.92832075102123", " ", "eps"}],
     "-", 
    RowBox[{
    "0.16084890676584146298666317285897367411319459719787984584682464307303620\
46835121488002060381373925063981988558772647`95.687865609482", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "1.38236399506039813075055326121856338615651518810210342679484273980654418\
42233682862259136512654615717701139516917592`95.91778678008147", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.57253211173996764881248650815261787412761522739603743167599644090454130\
26277629766473472125567866234504130498176043`95.92740743477812", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "7.84398869419007680068889906028051895699549297943421182533129360466781502\
01064060983516377842984672749886039841444225`95.92835757438633", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "48.2607455490175088774444013132146574055757862991207866285950563485218879\
690906512541390241860121067923448327444814406`95.928300384993", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "164.513093527010865753971983138491862552621929591716013032395259090518225\
8616584745711097053603279765543008260162331061`95.92825435931866", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.19183021188755355335269636041041431926728077498767579321189075914\
7110799012128744268823967679623555886992660263197`95.92841992888249"}], " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.65520892558425154041208187918835107479411249847357583804054792182174179\
61567422886248386866300893489652481325722179`95.92834576505064", " ", 
     SuperscriptBox["eps", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.932279200155509*^9, {3.932279997752625*^9, 3.93228000071669*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"fa4fa255-f832-4328-b012-f449d7e3026d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.932362876692719*^9, 
  3.9323628791967907`*^9}},ExpressionUUID->"b13aa550-9b82-421d-b62a-\
fc33195ccc96"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Check zvar2:", "Subsubsection",
 CellChangeTimes->{{3.931490364418765*^9, 3.931490368732362*^9}, {
   3.9322933869671707`*^9, 3.9322933889577217`*^9}, 
   3.942138655469602*^9},ExpressionUUID->"cb4bd387-3433-4489-b6ed-\
f115a49523ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zvar2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["25712540189676386", "73199374702117389"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["6811129168913", "11274937189562"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["72051121473919104621158", "184422317922968815982383"]}]}],
      ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["100", "99"]}]}], ",", "\n", "         ", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["2912108880919507839704465", "1323309562254568111876681"]}],
      ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["47649424430582", "39339125731057"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["218969859969498", "1180173770199311"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", "96"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"simrep2", "=", 
  RowBox[{
   RowBox[{"kinvecReplace2", "/.", "zvar2"}], "//", "N"}]}]}], "Code",
 CellChangeTimes->{{3.931528929123598*^9, 3.931528936766622*^9}, {
   3.9322811571681232`*^9, 3.932281160246722*^9}, {3.932293256682435*^9, 
   3.932293264802697*^9}, {3.932363500377533*^9, 3.932363502342949*^9}, 
   3.9421386216164207`*^9, {3.9421386554726686`*^9, 
   3.942138655473579*^9}},ExpressionUUID->"557dddbc-c0e7-4ff2-ab2c-\
47309dfcb623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"pp1", "\[Rule]", 
    RowBox[{"-", "0.99`"}]}], ",", 
   RowBox[{"pp2", "\[Rule]", 
    RowBox[{"-", "0.04843079131203739`"}]}], ",", 
   RowBox[{"pp3", "\[Rule]", 
    RowBox[{"-", "0.0012669350214865635`"}]}], ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", "0.5243884340003024`"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{"-", "0.24708070294740805`"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", "0.2765125476295899`"}]}], ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{"-", "0.16148866387170324`"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{"-", "0.41996005423303423`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.932293268415085*^9, 3.938087120153173*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2c4c47f3-8a33-4f10-baab-b1312e61c4a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sDpentReplace2", "/.", "zvar2"}], "/.", 
   RowBox[{"(", 
    RowBox[{"ttReplace", "/.", "zvar2"}], ")"}]}], "//", "N"}]], "Code",
 CellChangeTimes->{{3.931528882095879*^9, 3.931528904979451*^9}, 
   3.931528973317574*^9, {3.9322811304261*^9, 3.932281134605537*^9}, {
   3.9322932111176987`*^9, 3.932293236480616*^9}, {3.9323634658105097`*^9, 
   3.9323634760017557`*^9}, {3.932364838719185*^9, 3.932364927008395*^9}, {
   3.9323649692532797`*^9, 3.932364971561398*^9}, {3.942138655474766*^9, 
   3.942138655475518*^9}},ExpressionUUID->"011e8ab9-a89d-43c0-aca5-\
9f457a8db80e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sD1", "\[Rule]", "0.26917208531892267`"}], ",", 
   RowBox[{"sD2", "\[Rule]", "0.19676027239875185`"}], ",", 
   RowBox[{"sD3", "\[Rule]", 
    RowBox[{"1.1796119636642288`*^-15", "+", 
     RowBox[{"0.21104196211385076`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"sD4", "\[Rule]", "0.36049954903200554`"}], ",", 
   RowBox[{"sD5", "\[Rule]", "0.42244366589084587`"}], ",", 
   RowBox[{"sD6", "\[Rule]", "0.12032803544438268`"}], ",", 
   RowBox[{"sD7", "\[Rule]", "0.07840207539205979`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.932364927640238*^9, 3.932364972262198*^9, 
  3.938087120334969*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"09d4ec02-3d77-437c-a169-88dda7ff1a7c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrepzvar2", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lettertPentvector2", "/.", "zvar2"}], "//", "Flatten"}], 
       ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"letterkinvecPent2", "/.", "zvar2"}], "//", "Flatten"}], 
       ")"}]}], "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.9315729934287987`*^9, 
   3.931572996160842*^9}, {3.942138655476671*^9, 3.942138655477457*^9}, 
   3.9421386944522552`*^9},ExpressionUUID->"bcef416b-4fd3-412d-8756-\
f3dbd9294439"],

Cell["weight-1 and weight-2", "Text",
 CellChangeTimes->{{3.931533954314245*^9, 
  3.931533958855167*^9}},ExpressionUUID->"54df93f7-7767-4501-bcc3-\
c1f80c0e6280"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar2"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar2"}], ")"}]}], "/.", 
      "letterrepzvar2"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar2"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar2"}], ")"}]}], "/.", 
      "letterrepzvar2"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, {
   3.931573018237801*^9, 3.9315730387896843`*^9}, {3.932280285344329*^9, 
   3.932280300330916*^9}, {3.942138655478619*^9, 3.942138655480893*^9}, {
   3.942138694453538*^9, 
   3.942138694454713*^9}},ExpressionUUID->"8662fff5-fba5-4525-8d36-\
89c0804c8c3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "1.2754487429803820777616754101502637881514089068680898411878912744381\
0627054710843606864921531844366823026701374844457`116.10566301011315"}], ",", 
   
   RowBox[{
   "-", "6.6611043284350288973604211385645048597886128721733989811218720395848\
80630889536852184573619306817648249403059073417600000000000000000001`115.\
82354623577498"}], ",", 
   RowBox[{
   "-", "0.8575453453433324784624869569064614150392637447009945254549196014883\
8925237171471354505188103607372458554233552230213`115.9332570939763"}], ",", 
   RowBox[{
   "-", "1.3879899272855247530098205756507101300127815831720455343411949753258\
31334394396142727726262043624195764697972749620440000000000000000001`116.\
14238631443283"}], ",", 
   RowBox[{
   "-", "3.0175691475523845974194875904887569517787231048909776587078082274334\
47005088053688930796403465985303877241373145603`114.47965723073504"}], ",", 
   RowBox[{
   "-", "1.8132699956744221221405725693769737036995804762649593462499569356707\
78388405030057558162833971025400709456852317168100000000000000000001`115.\
25846247530416"}], ",", 
   RowBox[{
   "-", "0.6354722471644293303802517155433495656230137326212859763942075336003\
8596093914934616841488807825471481163853394594674`115.80309658845962"}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
   "-", "2.4276055017562272725257060548349961783318430634171290655238526956546\
661391598734934666250114904117544199902040488272`115.38517811307436"}], ",", 
   RowBox[{
   "-", "1.4662045469821359750383747322151765727046141573967729644451700443191\
37831164719634328763621388579812945525356602653099999999999999999999`115.\
16619456200283"}], ",", 
   "1.070185379537781163027862953769593201882663191247451431409300581660862779\
377031670960270166999774327057921775306076`114.02945901351413", ",", 
   "0.108784424763689865540531631149773596255434285227095330330617930325334471\
381877811822408776897942385583456927859902190000000000000000001`115.\
03656671959565", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.931534223577127*^9, 3.931534256671936*^9, 3.93153432475358*^9, 
   3.931539861062056*^9, 3.9315399141155167`*^9, 3.931540043863686*^9, 
   3.931572331273814*^9, 3.931572653263883*^9, 3.931573049862289*^9, {
   3.932280268115322*^9, 3.932280312685235*^9}, 3.9380871296922493`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"f693061b-0e17-4314-89e6-22f8721bc00f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0090822854389948479951579964363747296505887448713463339303987953125494470\
881489990359972606829597076990896031250523897`115.9581951468308", ",", 
   RowBox[{
   "-", "21.362688403723825444870986509441010349035639828414386417826383934347\
069507662585321483183108356792324141233892147183000000000000000000001`115.\
32965590591425"}], ",", 
   "0.454775023764105536984450540921063972656119629616676508945879125345092565\
881481752410707979045946070826356140422637340000000000000000001`115.\
65779660522573", ",", 
   RowBox[{
   "-", "0.1407909856989249273913485000481740581821613140900656995080414590545\
7177961452116800562514985467016656539680328571296`115.14857484950397"}], ",", 
   
   RowBox[{
   "-", "3.7303947467058993048674183580183757216663846228979296841018347508562\
890936939246137396114964727522359500322507457549`115.57175479085566"}], ",", 
   RowBox[{
   "-", "0.8215070051824461925329404282646063587570859679135535914400175017618\
9102116312904549885391026952244404683237043633823`115.91461127111754"}], ",", 
   "0.620554544966008437673245158876426435346105220404680021962975508157588816\
573258989090747077997982373830567645000727110000000000000000001`115.\
7927799607528", ",", 
   "0.822467033424113218236207583323012594609474950603399218867779114685003735\
2016004369168144503098793526520021594811686`114.91511849934064", ",", 
   RowBox[{
    RowBox[{
    "-", "1.244476207499355792051878240286944488316954737773952310109209103283\
81188670325900742921769925904383489627180871509933`116.09498659797113"}], " ",
     "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "5.3365859749234518524834248694232411202580749837976373248822323754082\
102625191442528638499488882948189563205919640387`115.72726351050811"}], ",", 
   RowBox[{
   "-", "4.3978098409650562295788027575124966482578167597259165262128166427133\
33008615101910677644789120828281280408961625621800000000000000000001`115.\
6432364467608"}], ",", 
   RowBox[{
   "-", "1.3314970545694627854098675089475583828186107837882553699260864241874\
66877583890820111566346910382257638301382700770699999999999999999999`115.\
12434021006476"}], ",", 
   RowBox[{
   "-", "0.8763317640997720123115279627028513281912751026648253146221766732626\
2765406167345765217577615913729271815260027107317`115.94266855370307"}], ",", 
   
   RowBox[{
   "-", "5.8734953602952122970517171352813997806747826809577106881906283098652\
31074278152285690199024727188260938347325057232600000000000000000001`115.\
76889663002235"}], ",", 
   RowBox[{
   "-", "13.834899487401947499285777799232143656444983524421661591309606700516\
326993349240375441926170857630424711585192656134200000000000000000001`116.\
14097600827456"}], ",", 
   "0.820230980330342107602319185378137985297908494574524919170941182286680698\
43058986647583591236488139389813162971419313`115.91393616867303", ",", 
   RowBox[{
   "-", "0.1678286871447246994364002498332196389570541800369803278379707529109\
14842064056247525153575865474965649959113733338304`116.22486619727819"}], ",",
    "7.85837667871110424235826848044868713801458437430936631332359514232256189\
75123501956176223636424839323486943711503087`115.89533284218575", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.931534223577127*^9, 3.931534256671936*^9, 3.93153432475358*^9, 
   3.931539861062056*^9, 3.9315399141155167`*^9, 3.931540043863686*^9, 
   3.931572331273814*^9, 3.931572653263883*^9, 3.931573049862289*^9, {
   3.932280268115322*^9, 3.932280312685235*^9}, 3.938087140519176*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"cd64887d-7c54-46e3-82bc-d7b40cad1d0f"]
}, Open  ]],

Cell["weight-3", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 
  3.931572942080985*^9}},ExpressionUUID->"85d1145c-e51f-4ccd-88d6-\
733719d81334"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar2"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar2"}], ")"}]}], "/.", 
      "letterrepzvar2"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, 
   3.9315728639442167`*^9, {3.9315730536851883`*^9, 3.931573063193136*^9}, 
   3.932280313677182*^9, {3.94213865548276*^9, 3.9421386554834146`*^9}, 
   3.942138694455862*^9},ExpressionUUID->"4ad525df-8ea7-41d5-9eb0-\
44e67590d3ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5080037998369643986183635827250324811189202306620184796053824812135851823\
44227784477156021255882167467579117463034899999999999999999999`115.\
545060055118", ",", 
   RowBox[{
   "-", "40.975873479421151827410906173599376154450230081904430851240440784289\
199247214063738271456938464331741329884203052133`115.61252822016199"}], ",", 
   "3.404998026448948935786970805968715104908617394823036674885013778453073073\
113584556575865469208836845125995950370947299999999999999999999`115.\
53211686453", ",", 
   "3.500711255982868052408390503551417474532146708935718925796856651327992464\
0685241650133697261408945057738392236326872`115.54415629096933", ",", 
   "0.707125505381675213611020856969886788526515375817670966152090600593384735\
44907704389942769647706241110591224588602803`115.84949650213828", ",", 
   "3.302497968887357152918002964801293418742205302934750580421516580959031095\
1401262691892188546501863223122052283742928`115.5188425591855", ",", 
   "3.284684487064058451760657586314447764453048012432362351668351562724572121\
1977765858412931745884253029569005842112386`115.51649365940331", ",", 
   "2.804799440705719999266055710193383311784968015461164057515300295797622480\
1680638771017303717551156023411313681889416`115.44790181214874", ",", 
   RowBox[{
    RowBox[{
    "-", "4.379861209739257262670652753211409218783304109187287052992705923808\
0977220004813515153470407798919474959434622935238`115.64146034867777"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "30.967464453362814864033698170838952994847801463224897789069844389680\
139814301574942550813209881044986124666544669026000000000000000000001`115.\
4909056477529"}], ",", 
   RowBox[{
   "-", "23.067734154949363423234926613703576743647182538641745801369877758441\
589639976790937300960200892160234812748692954584`115.36300493772309"}], ",", 
   RowBox[{
   "-", "3.8002087991222668537000775504665847130651081935087677215921317092933\
489951779995397518482836195051141861497592274093`115.57980745919981"}], ",", 
   RowBox[{
   "-", "2.7055442241437534682600878863176637023796326434632161515882388460684\
71741329512954362087261863372106562152103801728599999999999999999999`115.\
43225463719473"}], ",", 
   "6.985996689205212072376693343425005822969695884478758047277280792648637307\
102148177941407295209736561636564879949159999999999999999999999`113.\
84422837548138", ",", 
   RowBox[{
   "-", "45.884583175705879568355514255060003722165471137982235332510308409860\
984649400277159483100811787183730338264177542495`115.66166679084448"}], ",", 
   RowBox[{
   "-", "0.7155362889127816885198606998478111305494501996806662155402523777330\
7213070924080260299995906404434192086622618863743`115.85463166419633"}], ",", 
   
   RowBox[{
   "-", "1.4363449519661162913023157676604486082700603062807659853026412467755\
0330632745868657156001630025040414587168399958267`116.15725875240261"}], ",", 
   "48.38769988173198122127598598340347913950770631140649480030874283426658085\
7595478136245478131579444556715021618163125`115.68473497833071", ",", 
   RowBox[{
   "-", "1.1988678780281413169237151569660483129731252226960024591249372406528\
7762021114985363140181365040397685247864044735726`116.07877132404549"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9315729080557537`*^9, 3.931573351687983*^9, 
  3.932280638199789*^9, 3.9380874400907183`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"2e68e91e-5e96-4b44-b8b9-9fb2eb0b8d64"]
}, Open  ]],

Cell["weight-4", "Text",
 CellChangeTimes->{{3.9315730722657633`*^9, 
  3.931573073929563*^9}},ExpressionUUID->"784cdecb-45ac-4f77-9265-\
ad7375179204"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FeynIntegralwithBoundaryweight4", "/.", 
        RowBox[{"pi", "->", "Pi"}]}], "/.", 
       RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar2"}], "/.", 
     RowBox[{"(", 
      RowBox[{"ttReplace", "/.", "zvar2"}], ")"}]}], "/.", "letterrepzvar2"}],
    ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931573001808269*^9, 
   3.931573003266613*^9}, {3.932280385827973*^9, 3.932280390061002*^9}, {
   3.942138655484921*^9, 3.942138655485561*^9}, 
   3.942138694456799*^9},ExpressionUUID->"2314cb17-491f-4519-837e-\
07b182e488b4"],

Cell[BoxData[
 RowBox[{"-", 
  "5.6843551712800767572535523691046268149492963086752264440623595187458632715\
01160335045953841478722176771808829242398900000000000000000001`115.\
75468120579802"}]], "Output",
 CellChangeTimes->{3.938091535067173*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d6cce0fe-b951-44b8-99d5-a73c87d81c2a"]
}, Open  ]],

Cell[TextData[StyleBox["The numerical result from the AMFlow package with \
100-digit precision:",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.93227892311775*^9, 
  3.932278953228299*^9}},ExpressionUUID->"7ee88880-9962-4eaa-8bf7-\
6f6d3b4ba11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999455`95.92863372049949"}], "-", 
    RowBox[{
    "1.27544874298038207776167541015026378815140890686808984118789127443810627\
05471084360686492153184436682302670127157797`95.92844721413519", " ", "eps"}],
     "+", 
    RowBox[{
    "0.00908228543899484799515799643637472965058874487134633393039879531254944\
7088148999035997260682959707699089604442075`93.83187695483844", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50800379983696439861836358272503248111892023066201847960538248121358518\
23442277844771560212558821674675791174534503`95.89422139453642", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.31541876931859554304548566647466238263826724810779549427134143361479271\
14863363281820152870029542148105860327572886`95.92545282085531", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000001`95.92862241362695"}], "-", 
    RowBox[{
    "6.66110432843502889736042113856450485978861287217339898112187203958488063\
08895368521845736193068176482494030580408217`95.92858669666415", " ", "eps"}],
     "-", 
    RowBox[{
    "21.3626884037238254448709865094410103490356398284143864178263839343470695\
076625853214831831083567923241412338852689614`95.9285482327685", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "40.9758734794211518274109061735993761544502300819044308512404407842891992\
472140637382714569384643317413298841809930359`95.92849839003979", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "41.9212417893884020360113923212940672490788228701451895311504053648117682\
280213352379256739716884985075058894113171197`95.92838991711385", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000003`96.0865565123928"}], "-", 
    RowBox[{
    "0.85754534534333247846248695690646141503926374470099452545491960148838925\
23717147135450518810360737245855423344897069`96.08642273868868", " ", "eps"}],
     "+", 
    RowBox[{
    "0.45477502376410553698445054092106397265611962961667650894587912534509256\
58814817524107079790459460708263561413081357`95.70057245165715", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.40499802644894893578697080596871510490861739482303667488501377845307307\
31135845565758654692088368451259959499013382`96.06728277006802", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.86444885809608858228538426508890744359826826680116391643789754086214602\
34257253527434426896842203009052858726232321`96.08454519326088", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000011`95.92860411900482"}], "-", 
    RowBox[{
    "1.38798992728552475300982057565071013001278158317204553434119497532583133\
43943961427277262620436241957646979717170264`95.92835052757016", " ", "eps"}],
     "-", 
    RowBox[{
    "0.14079098569892492739134850004817405818216131409006569950804145905457177\
96145211680056251498546701665653968018524775`95.03064584575078", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50071125598286805240839050355141747453214670893571892579685665132799246\
40685241650133697261408945057738392237780841`95.88996240152512", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.70996150095805425247840044811311577010900470067877136743785680073245322\
96742296812954479470742664502722436008460737`95.92514566524257", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000015`95.92869611465923"}], "-", 
    RowBox[{
    "3.01756914755238459741948759048875695177872310489097765870780822743344700\
50880536889307964034659853038772413721130124`95.92861726212432", " ", "eps"}],
     "-", 
    RowBox[{
    "3.73039474670589930486741835801837572166638462289792968410183475085628909\
36939246137396114964727522359500322476298334`95.92850366438772", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "0.70712550538167521361102085696988678852651537581767096615209060059338473\
54490770438994276964770624111059122497380169`95.17280092334714", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "11.9328210801043538904436856527093601559523532747183383106797689016239457\
284689499313960659007277594459575142797351939`95.8984378724083", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000014`96.08610074088153"}], "-", 
    RowBox[{
    "1.81326999567442212214057256937697370369958047626495934624995693567077838\
84050300575581628339710254007094568512845751`96.08582178061073", " ", "eps"}],
     "-", 
    RowBox[{
    "0.82150700518244619253294042826460635875708596791355359144001750176189102\
1163129045498853910269522444046832368563965`96.0389223478332", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.30249796888735715291800296480129341874220530293475058042151658095903109\
51401262691892188546501863223122052292225761`96.02915298237939", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "9.16685584603281953922432575135932054822975938601176562376585886922802999\
59346043068965683797725535785472060113610708`96.08191441845787", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999286`95.92864811230602"}], "-", 
    RowBox[{
    "0.63547224716442933038025171554334956562301373262128597639420753360038596\
09391493461684148880782547148116385329133058`95.92819838384708", " ", "eps"}],
     "+", 
    RowBox[{
    "0.62055454496600843767324515887642643534610522040468002196297550815758881\
65732589890907470779979823738305676456568686`95.7127716682557", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.28468448706405845176065758631444776445304801243236235166835156272457212\
11977765858412931745884253029569005835702219`95.91775122633706", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.12096829235146077473459881691670233920548156302020783690176813600915763\
59307595118026574714542318802647315874374691`95.92737835818471", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000002`96.0865565123928"}], "+", 
    RowBox[{
    "0.82246703342411321823620758332301259460947495060339921886777911468500373\
52016004369168144503098793526520021594811687`95.94308076164884", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "2.80479944070571999926605571019338331178496801546116405751530029579762248\
01680638771017303717551156023411313673396665`96.07719482263784", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "3.17932449902646843757826085858968071440083092126126029131874263286710431\
00492209867609220555787435068719105129586531`96.08527708935219", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.24447620749935579205187824028694448831695473777395231010920910328\
38118867032590074292176992590438348962718087150824`95.58265113616403"}], " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "4.37986120973925726267065275321140921878330410918728705299270592380809772\
20004813515153470407798919474959434610084156`95.58262065873357", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "9.41448522355027280499324020772445242264700623999509116226197112075746095\
43765537941020540751135376249041123550019135`95.5826012355191", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "5.33658597492345185248342486942324112025807498379763732488223237540\
82102625191442528638499488882948189563205919640374`95.92867057041164"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "30.9674644533628148640336981708389529948478014632248977890698443896801398\
1430157494255081320988104498612466653915847`95.9286295666091", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "103.007936383498776051026015030508357960622297170359685485871045237462456\
4680989675199014389255408008877887484423322734`95.92859904078334", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "4.39780984096505622957880275751249664825781675972591652621281664271\
33330086151019106776447891208282812804089616256232`95.92835689697543"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "23.0677341549493634232349266137035767436471825386417458013698777584415896\
399767909373009602008921602348127486884134621`95.92828981614302", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "73.2858902606870884057446679068704191802292500135219788119191578612490995\
035840644328690339360576930167460002618690424`95.92824615056198", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.33149705456946278540986750894755838281861078378825536992608642418\
74668775838908201115663469103822576383013827007726`96.08628840998998"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "3.80020879912226685370007755046658471306510819350876772159213170929334899\
51779995397518482836195051141861497578525505`96.08617290389044", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "7.16800219957589512429592774373268713778012465113245757685230930750477344\
088071265924611828252450957225094892602614`96.08611364603415", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.87633176409977201231152796270285132819127510266482531462217667326\
26276540616734576521757761591372927181526002710726`95.92845260107626"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "2.70554422414375346826008788631766370237963264346321615158823884606847174\
13295129543620872618633721065621521028968344`95.9283755738595", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.57267814041654638732421287846609059120381838837746580893346202474510971\
42828034046548461510223758734292927347618358`95.92833714899858", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "2.42760550175622727252570605483499617833184306341712906552385269565\
46661391598734934666250114904117544199902040447116`95.92840515294847"}], " ", 
     "eps"}], "-", 
    RowBox[{
    "5.87349536029521229705171713528139978067478268095771068819062830986523107\
42781522856901990247271882609383473225405458`95.92828705256304", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "6.98599668920521207237669334342500582296969588447875804727728079264863730\
71021481779414072952097365616365648860020922`95.66300626343174", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "75.7812746688902042666598936158039180159267029479111852360052855497231518\
523544156007333416477916669531947610979409936`95.91931678361625", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.499999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999923`94.84977027427928", "-", 
    RowBox[{
    "1.46620454698213597503837473221517657270461415739677296444517004431913783\
1164719634328763621388579812945525357118929`94.70774651925551", " ", "eps"}], 
    "-", 
    RowBox[{
    "13.8348994874019474992857777992321436564449835244216615913096067005163269\
93349240375441926170857630424711585191141941`94.84474665631878", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "45.8845831757058795683555142550600037221654711379822353325103084098609846\
494002771594831008117871837303382641632561359`94.84947365371514", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "102.303972678281185981028920311582583305951610709847008880643680141552329\
5681493596165905752988117857662811621364537757`94.84973879694371", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.500000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000026`94.84977880748632", "+", 
    RowBox[{
    "1.07018537953778116302786295376959320188266319124745143140930058166086277\
93770316709602701669997743270579217747898338`94.84977405436199", " ", "eps"}],
     "+", 
    RowBox[{
    "0.82023098033034210760231918537813798529790849457452491917094118228668069\
84305898664758359123648813938981316286091672`94.8497562618076", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "0.71553628891278168851986069984781113054945019968066621554025237773307213\
07092408026029999590640443419208662270357588`94.57986095568882", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.22892231285965014717945423123052693863916723061824521083809915598591337\
01266039140113868516949946182472860452929271`94.83048535043429", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.10878442476368986554053163114977359625543428522709533033061793032533447\
13818778118224087768979423855834569278599864`95.92826900234364", " ", "eps"}],
     "-", 
    RowBox[{
    "0.16782868714472469943640024983321963895705418003698032783797075291091484\
20640562475251535758654749656499591138457977`95.68881597054383", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "1.43634495196611629130231576766044860827006030628076598530264124677550330\
6327458686571560016300250404145871683827383`95.91776814885608", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.70793760665944094161245117203503624117114663679399726377421010179509114\
56746645334203216084328962350043918625734591`95.9274006720244", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "7.85837667871110424235826848044868713801458437430936631332359514232256189\
7512350195617622363642483932348694371149744`95.92842759849347", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "48.3876998817319812212759859834034791395077063114064948003087428342665808\
575954781362454781315794445567150216100452834`95.92838897759668", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "165.089528586812142153465615954982744787192750935820883347038815822226200\
0712806224293436739250454239883656108166196737`95.92835789983775", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.19886787802814131692371515696604831297312522269600245912493724065\
28776202111498536314018136504039768524786404476821`95.92832075102123"}], " ", 
     
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.68435517128007675725355236910462681494929630867522644406235951874586327\
15011603350459538414787221767718088280048612`95.9282465487249", " ", 
     SuperscriptBox["eps", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.932280638237001*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b35e516c-391d-4c6e-b4f8-3b01bf530e33"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Check zvar3:", "Subsubsection",
 CellChangeTimes->{{3.931490019095188*^9, 3.931490026772337*^9}, 
   3.9314903716129427`*^9, {3.932293390933421*^9, 3.932293393181468*^9}, 
   3.9421386657991867`*^9},ExpressionUUID->"90f4ebdd-0773-456c-86e7-\
82a0446101b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zvar3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["7", "20"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["19", "50"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["51", "50"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["11", "5"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["6", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["9", "50"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", "95"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"simrep3", "=", 
  RowBox[{
   RowBox[{"kinvecReplace2", "/.", "zvar3"}], "//", "N"}]}]}], "Code",
 CellChangeTimes->{{3.9315289655530863`*^9, 3.931528966004706*^9}, {
   3.932281180700019*^9, 3.93228118431925*^9}, {3.932293282937017*^9, 
   3.932293287695374*^9}, 3.942138634229458*^9, {3.942138665804112*^9, 
   3.942138665804907*^9}},ExpressionUUID->"0aee4735-87c4-4010-9de2-\
59a9771b50d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"pp1", "\[Rule]", 
    RowBox[{"-", "0.9803921568627451`"}]}], ",", 
   RowBox[{"pp2", "\[Rule]", 
    RowBox[{"-", "0.04607688256977357`"}]}], ",", 
   RowBox[{"pp3", "\[Rule]", 
    RowBox[{"-", "0.0012481051526998055`"}]}], ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", "0.5254700616423504`"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{"-", "0.23773200060046934`"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", "0.2700419823045397`"}]}], ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{"-", "0.16005206776048111`"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{"-", "0.3993676678592229`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.93229329173431*^9, 3.93809153515808*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"6ec29905-8fed-4474-8d93-f4cf0b39dc6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sDpentReplace2", "/.", "zvar3"}], "/.", 
   RowBox[{"(", 
    RowBox[{"ttReplace", "/.", "zvar3"}], ")"}]}], "//", "N"}]], "Code",
 CellChangeTimes->{{3.931528882095879*^9, 3.931528904979451*^9}, 
   3.931528973317574*^9, {3.9322811304261*^9, 3.932281134605537*^9}, {
   3.9322932111176987`*^9, 3.932293236480616*^9}, {3.9323634658105097`*^9, 
   3.9323634760017557`*^9}, {3.932364838719185*^9, 3.932364927008395*^9}, {
   3.932365008011465*^9, 3.932365011126732*^9}, {3.9421386658059187`*^9, 
   3.942138665806645*^9}},ExpressionUUID->"3107d237-2413-4121-b4e2-\
2d4ddf42070f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sD1", "\[Rule]", "0.2651533869488122`"}], ",", 
   RowBox[{"sD2", "\[Rule]", "0.18980198991290526`"}], ",", 
   RowBox[{"sD3", "\[Rule]", 
    RowBox[{"4.440892098500626`*^-16", "+", 
     RowBox[{"0.20697924444687543`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"sD4", "\[Rule]", "0.3630711508990041`"}], ",", 
   RowBox[{"sD5", "\[Rule]", "0.4327056640627099`"}], ",", 
   RowBox[{"sD6", "\[Rule]", "0.116167459326913`"}], ",", 
   RowBox[{"sD7", "\[Rule]", "0.08057745134330538`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.932364927640238*^9, 3.932365011595396*^9, 
  3.938091535245047*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"ff0cde1b-3d31-46df-b652-42e104864c38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrepzvar3", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lettertPentvector2", "/.", "zvar3"}], "//", "Flatten"}], 
       ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"letterkinvecPent2", "/.", "zvar3"}], "//", "Flatten"}], 
       ")"}]}], "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.9315729934287987`*^9, 
   3.931572996160842*^9}, {3.9315732137431517`*^9, 3.931573219700935*^9}, {
   3.942138665807847*^9, 3.942138665808651*^9}, 
   3.942138704199163*^9},ExpressionUUID->"7fbf3591-5a66-456a-8323-\
08585c364845"],

Cell["weight-1 and weight-2", "Text",
 CellChangeTimes->{{3.931533954314245*^9, 
  3.931533958855167*^9}},ExpressionUUID->"9806914a-1e5f-4f56-bba9-\
263cfd1d0f39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar3"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar3"}], ")"}]}], "/.", 
      "letterrepzvar3"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar3"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar3"}], ")"}]}], "/.", 
      "letterrepzvar3"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, {
   3.931573018237801*^9, 3.9315730387896843`*^9}, {3.9315732234613237`*^9, 
   3.931573242067471*^9}, {3.932280752422771*^9, 3.932280767354744*^9}, {
   3.942138665810349*^9, 3.942138665812492*^9}, {3.942138704200695*^9, 
   3.942138704201882*^9}},ExpressionUUID->"cf5236d8-d872-4b4c-bb48-\
27d39a55ba30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "1.2893752147580887378114310549921004453902331149522257127424709592371\
867280050089970137069828083165519097383568318373`115.11037931765324"}], ",", 
   RowBox[{
   "-", "6.6663261283171427133273469730531270490798880932984252340798297701461\
05455168617634425916760733294921222903632035044`114.8238865562888"}], ",", 
   RowBox[{
   "-", "0.8980701857606268261128999292202346368554855293326907643178667968976\
3505006872162751579046072027066955557540422950109`115.95331027886935"}], ",", 
   
   RowBox[{
   "-", "1.4168086603799428023785666999676674085382913484541368175304560261217\
04508511301740683714585709170197742800937930485700000000000000000001`115.\
15131120285714"}], ",", 
   RowBox[{
   "-", "3.0576412901525374206167783839768526936143612579573223549072052644105\
448515659265325094763775735857005012872111827105`115.48538653442978"}], ",", 
   RowBox[{
   "-", "1.8124534658878668811502377722644170359091214416296081491443807933660\
636429371897528276508228752981744657086304119307`115.25826686502646"}], ",", 
   RowBox[{
   "-", "0.6236594341767417853382769873634787713672829236387770463139946580899\
44735016096314646153130316187639917840122519573000000000000000000001`113.\
7949474963581"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", 
   RowBox[{
   "-", "2.4291062194698689996251245736567969160034245796123767340623847908424\
24634360514262122142826468039420562969870751111`114.3854465059624"}], ",", 
   RowBox[{
   "-", "1.4493908335449200709462620390839939468787916727015713528822508581978\
0654561875310110850255127877564142777920523950566`116.16118551036058"}], ",", 
   "1.095892588514588865498735465368609450540900575920426430124829180519814617\
28166563358775857930333465791702925047022354`116.03976798982228", ",", 
   "0.116177202589639936819872930795806481416267669009621048944695247875196528\
539904472574118304114070878781838584958618288000000000000000001`116.\
06512091496592", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.931534223577127*^9, 3.931534256671936*^9, 3.93153432475358*^9, 
   3.931539861062056*^9, 3.9315399141155167`*^9, 3.931540043863686*^9, 
   3.931572331273814*^9, 3.931572653263883*^9, 3.931573049862289*^9, 
   3.931573361955257*^9, {3.932280750036254*^9, 3.932280775234509*^9}, 
   3.938091537866137*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"0095e931-5a62-4a86-bd6f-08eebeda26fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0087771887921205085977454920519370139458013356238292720945534558252\
30924035619868119266727128082428341422600193401550600000000000000001`115.\
94335543987356"}], ",", 
   RowBox[{
   "-", "21.397484991117799729972989110371076076455306030930396827180300861387\
900215107812013906339923157776548406127244257840000000000000000000001`114.\
3303627304208"}], ",", 
   "0.419202004148049831003756128700417715720476319195149123355209860329552125\
71664143350995995262156780156867958794530787`115.62242335028378", ",", 
   RowBox[{
   "-", "0.1812063566396908345505925821184396046085994112558215338066493854754\
451632799094199176667913977634687172759597898295`114.2581734284684"}], ",", 
   RowBox[{
   "-", "3.8521180961987235473233851026482965892273216057777847823470709971794\
94883855516095574717550831536721410598547903090699999999999999999999`115.\
58569959302707"}], ",", 
   RowBox[{
   "-", "0.8200267495803572998574378519132361811091235864473633898598829684711\
1470805703725539914842310037809037491322293257474`115.91382801946379"}], ",", 
   "0.627991488505286358412369429506399480659280534378058243004820523156630852\
4660848348087054085966896116272734211759698`114.79795375755847", ",", 
   "0.822467033424113218236207583323012594609474950603399218867779114685003735\
2016004369168144503098793526520021594811686`114.91511849934064", ",", 
   RowBox[{
    RowBox[{
    "-", "1.271040650936326507368403935652401854529404666914814432715528232972\
2874537849209039757084465250952538838022286159834`115.10415944055796"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "5.3506200071083029500875598616258995000938231516434631143966027238419\
88720020911600596600133152352938293970325943973800000000000000000001`115.\
72840410913611"}], ",", 
   RowBox[{
   "-", "4.4473377846786064377689665367533247759651600002296795129223229299165\
88395134205923771334065116689522872225986748562600000000000000000001`115.\
64810011628295"}], ",", 
   RowBox[{
   "-", "1.3886207380235047579441810533400370003308188320815168442592225792517\
4428005009531483102163227166706142935033418450064`116.14258364683579"}], ",", 
   
   RowBox[{
   "-", "0.8750076922678220031693396636616912628974310915761226511290275542783\
1630717494891767053528452953072233123491990569746`115.94201187095922"}], ",", 
   
   RowBox[{
   "-", "5.8676783765263694103257716718842422881936207646191780670593471531155\
21119974964792048346928893220036028648367521746199999999999999999999`115.\
76846630095723"}], ",", 
   RowBox[{
   "-", "13.818617171643870799568895012592077339574487377894062523132229464361\
016677487737405424836809726933089554411378184165`115.14046458538462"}], ",", 
   "0.916266744178734128987491852780134928761234350916393154643433123644336367\
50234692105460178587449402039465106496887867`115.96202192417087", ",", 
   RowBox[{
   "-", "0.1804826360096483217396393693717576342086973505367095578532111908304\
1102342660151345762559365301752433019780703892596`115.25643542536666"}], ",", 
   "7.896800769775305587614603275051072683765844776713853668581748168206572753\
2566767237933561751767811249489542709539396`115.89745118123471", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.931534223577127*^9, 3.931534256671936*^9, 3.93153432475358*^9, 
   3.931539861062056*^9, 3.9315399141155167`*^9, 3.931540043863686*^9, 
   3.931572331273814*^9, 3.931572653263883*^9, 3.931573049862289*^9, 
   3.931573361955257*^9, {3.932280750036254*^9, 3.932280775234509*^9}, 
   3.938091543291253*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"c51ff8c8-b020-4a90-913c-6dd01c1d7933"]
}, Open  ]],

Cell["weight-3", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 
  3.931572942080985*^9}},ExpressionUUID->"df2cb609-8454-49be-b47c-\
3a3f6572ea98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar3"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar3"}], ")"}]}], "/.", 
      "letterrepzvar3"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, 
   3.9315728639442167`*^9, {3.9315730536851883`*^9, 3.931573063193136*^9}, {
   3.93157325402806*^9, 3.9315732633402767`*^9}, 3.932280777761656*^9, {
   3.942138665813847*^9, 3.942138665814489*^9}, 
   3.942138704203101*^9},ExpressionUUID->"399ad523-3986-406d-96dc-\
4465f7aa46eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5080061493795585283684275890445272130088566646963135707611062460480524128\
348170151200830018371433256770179523304629`115.54506034599369", ",", 
   RowBox[{
   "-", "41.087516001752007786445056435420222508654727497360330543879204412563\
192394204704663090496607339206891246395984394425`115.61370988622801"}], ",", 
   "3.422712462277332075996216953449853188325361250659490035494270177028277798\
514412809847454124916195736802975869189921600000000000000000001`115.\
53437041614299", ",", 
   "3.496073472792905484218370533712741527607002413222149643789248140424245897\
722515317246630676762823451906581567399412600000000000000000001`115.\
54358055110575", ",", 
   "0.555207099669943330323620637980656199239127763924943579220160543986518669\
60941436774868341954002654177978528073093063`115.74445501099105", ",", 
   "3.303168149445190544881057928359144354179780525710694345948574341298633120\
282427911832997882853654148958023175569355`114.51893068223438", ",", 
   "3.277309929298262792653981517927737865984016582241903760299249130779438985\
072279411263399096726647106204846459187173700000000000000000001`115.\
51551751377157", ",", 
   "2.804799440705719999266055710193383311784968015461164057515300295797622480\
1680638771017303717551156023411313681889416`115.44790181214874", ",", 
   RowBox[{
    RowBox[{
    "-", "4.514005920477655497967506202238602438314806357929598948859257434375\
7493309163058843719909455049096618205664513770403`115.65456212435386"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "31.166462585044825612934849160652704995836087665307618773512644775102\
9432497765824555951137229939194617735073076841664`116.4936875123514"}], ",", 
   RowBox[{
   "-", "23.326171903802477029408221368293350322737068819445222221348093200962\
025937540168530900008544126538790139162193973013999999999999999999999`115.\
36784347186419"}], ",", 
   RowBox[{
   "-", "3.9773299029909608473028603873544023091106264839425324538373785765739\
786759956114934067176224311029564089164409480879`115.59959161540297"}], ",", 
   RowBox[{
   "-", "2.7131302443222713599910597302932968259876401556818686235930208507745\
107770403581351081143306725494815538242587999812`115.43347064264945"}], ",", 
   "7.176951902304903443892899965348699614443740760690932372237681759433464958\
2343499177969375735116079380052928724370139`115.8559400357358", ",", 
   RowBox[{
   "-", "46.061278701567555173654242673928340594169443251553536325522620140121\
888868331679361746073828610490229998325861847158999999999999999999999`115.\
66333599019197"}], ",", 
   RowBox[{
   "-", "0.5119615716101048762544471260944752900535260868479568233992327810785\
451227866293387928948330842914429144211153798527`114.70923736358517"}], ",", 
   RowBox[{
   "-", "1.5504899431777077093242865207618238994598355483287647948510139751641\
43213781511346159131235822306149599320562125698500000000000000000001`115.\
19046895365197"}], ",", 
   "48.74234942348662889319590694472813836357207136586618384167827435154175338\
8923890624143242843296934465601578019895309`115.68790645872365", ",", 
   RowBox[{
   "-", "1.2884632786357129611928043732733826550864298835813810207486777898400\
38042176104413379751890230500382443187473677111500000000000000000001`115.\
11007204561636"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9315729080557537`*^9, 3.9315735361600237`*^9, 
  3.932280989389332*^9, 3.9380917447423477`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"0624fde9-06cf-4c6b-b527-8a1cf62a78d4"]
}, Open  ]],

Cell["weight-4", "Text",
 CellChangeTimes->{{3.9315732844757977`*^9, 
  3.931573286340716*^9}},ExpressionUUID->"dd6a6bf1-fa2a-4eb6-b599-\
40f9065fc036"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FeynIntegralwithBoundaryweight4", "/.", 
        RowBox[{"pi", "->", "Pi"}]}], "/.", 
       RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar3"}], "/.", 
     RowBox[{"(", 
      RowBox[{"ttReplace", "/.", "zvar3"}], ")"}]}], "/.", "letterrepzvar3"}],
    ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, 
   3.9315728639442167`*^9, {3.9315730536851883`*^9, 3.931573063193136*^9}, {
   3.93157325402806*^9, 3.9315732633402767`*^9}, {3.931573298475318*^9, 
   3.931573303475616*^9}, {3.932280807863525*^9, 3.9322808106629753`*^9}, {
   3.942138665815669*^9, 3.94213866581625*^9}, 
   3.942138704204228*^9},ExpressionUUID->"0e63db66-8b1c-42c9-9d40-\
3322cab64629"],

Cell[BoxData[
 RowBox[{"-", 
  "6.1292127077565058454179012030986120383997674768293699589555188818296689576\
23341576905970337007677024542965850056682799999999999999999999`115.\
78740469333808"}]], "Output",
 CellChangeTimes->{3.938094109083593*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"2ab3480f-ba49-41fc-88d6-1a29c21e4262"]
}, Open  ]],

Cell[TextData[StyleBox["The numerical result from the AMFlow package with \
100-digit precision:",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.93227892311775*^9, 
  3.932278953228299*^9}},ExpressionUUID->"bfcd8fab-b206-430d-8b09-\
3e68d4199ddf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999`96.08628268707585"}], "-", 
    RowBox[{
    "1.28937521475808873781143105499210044539023311495222571274247095923718672\
80050089970137069828083165519097383557992418`96.08615229193289", " ", "eps"}],
     "-", 
    RowBox[{
    "0.00877718879212050859774549205193701394580133562382927209455345582523092\
40356198681192667271280824283414225988620005`93.98102471497705", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50800614937955852836842758904452721300885666469631357076110624604805241\
28348170151200830018371433256770179523395396`96.05229177211011", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.36427319024224821442430956461705595513347988877807629272377636823776747\
60298316038710516381729526200406800745614494`96.0832402867956", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999987`95.92867002121369"}], "-", 
    RowBox[{
    "6.66632612831714271332734697305312704907988809329842523407982977014610545\
51686176344259167607332949212229036310023625`95.92861979531946", " ", "eps"}],
     "-", 
    RowBox[{
    "21.3974849911177997299729891103710760764553060309303968271803008613879002\
151078120139063399231577765484061272373739423`95.92856571479874", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "41.0875160017520077864450564354202225086547274973603305438792044125631923\
94204704663090496607339206891246395962298964`95.92849567801217", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "42.1355010090806188446372070317291616113966623944212074355463380045031559\
773200588103428243289146194890220660542505179`95.92834363044615", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000164`95.9283814520007"}], "-", 
    RowBox[{
    "0.89807018576062682611289992922023463685548552933269076431786679689763505\
00687216275157904607202706695555754031969201`95.92800901375986", " ", "eps"}],
     "+", 
    RowBox[{
    "0.41920200414804983100375612870041771572047631919514912335520986032955212\
57166414335099599526215678015686795888726568`95.50533445312489", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.42271246227733207599621695344985318832536125065949003549427017702827779\
85144128098474541249161957368029758687570992`95.90800306414783", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "6.00279966543522460226453742245934827782210241336069400596706350592237463\
23388785155686421250573016535955269656381439`95.92618222309278", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000019228`95.92814003195416"}], "-", 
    RowBox[{
    "1.41680866037994280237856669996766740853829134845413681753045602612170450\
85113017406837145857091701977428009369006141`95.92783630222961", " ", "eps"}],
     "-", 
    RowBox[{
    "0.18120635663969083455059258211843960460859941125582153380664938547544516\
32799094199176667913977634687172759583271868`95.14929198418211", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.49607347279290548421837053371274152760700241322214964378924814042424589\
77225153172466306767628234519065815675932072`95.88944071370635", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.81078353391262399520600864085873727850686574512501283152092527975158481\
20760648102701981837585195084172429781925586`95.92473687699412", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000005`95.92867002121369"}], "-", 
    RowBox[{
    "3.05764129015253742061677838397685269361436125795732235490720526441054485\
15659265325094763775735857005012872101501163`95.92856052526174", " ", "eps"}],
     "-", 
    RowBox[{
    "3.85211809619872354732338510264829658922732160577778478234707099717949488\
38555160955747175508315367214105985447457855`95.92840432006547", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "0.55520709966994333032362063798065619923912776392494357922016054398651866\
96094143677486834195400265417797852847086086`95.07539559157833", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "11.9581295545592308911443666152857539039882688485061612433184182818678859\
302968622460824556761315539749736786280574691`95.8981349722207", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000001`96.0861412313711"}], "-", 
    RowBox[{
    "1.81245346588786688115023777226441703590912144162960814914438079336606364\
2937189752827650822875298174465708629379335`96.08579963448935", " ", "eps"}], 
    "-", 
    RowBox[{
    "0.82002674958035729985743785191323618110912358644736338985988296847111470\
80570372553991484231003780903749132210610413`96.04940035396565", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.30316814944519054488105792835914435417978052571069434594857434129863312\
02824279118329978828536541489580231764161166`96.03079507188362", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "9.16415898437774779667604521518533901987713535433861254700938231427452797\
67041010652926714828475218660326107961737063`96.08209172760758", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000039`95.92855123672841"}], "-", 
    RowBox[{
    "0.62365943417674178533827698736347877136728292363877704631399465808994473\
50160963146461531303161876399178401214869798`95.92786088747278", " ", "eps"}],
     "+", 
    RowBox[{
    "0.62799148850528635841236942950639948065928053437805824300482052315663085\
24660848348087054085966896116272734218199603`95.7208214907155", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.27730992929826279265398151792773786598401658224190376029924913077943898\
50722794112633990967266471062048464585387252`95.91816540255141", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.08221039943725255540353081529027276899606220947525042434331704796670823\
30072945695819443488604113971283726811638275`95.92725438020845", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000002`96.08655599544434"}], "+", 
    RowBox[{
    "0.82246703342411321823620758332301259460947495060339921886777911468500373\
52016004369168144503098793526520021594811687`95.94726363090676", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "2.80479944070571999926605571019338331178496801546116405751530029579762248\
01680638771017303717551156023411313673396665`96.07766205136538", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "3.17932449902646843757826085858968071440083092126126029131874263286710431\
00492209867609220555787435068719105129586531`96.08535494325066", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.27104065093632650736840393565240185452940466691481443271552823297\
22874537849209039757084465250952538838022286159833`95.58263315303628"}], " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "4.51400592047765549796750620223860243831480635792959894885925743437574933\
09163058843719909455049096618205664500646538`95.5825906540525", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "9.76142751721860199658038820545752460985990037824587104219292485084565783\
0922677389572630128099255828753554307448142`95.5825633593122", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "5.35062000710830295008755986162589950009382315164346311439660272384\
1988720020911600596600133152352938293970325944636`95.92854469330138"}], " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "31.1664625850448256129348491606527049958360876653076187735126447751029432\
497765824555951137229939194617735073021629834`95.92848722850351", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "103.897695687595589518631343758058757442090906653557589672456317668669065\
0036819269462248162234829827257845833208752394`95.92844429059633", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "4.44733778467860643776896653675332477596516000022967951292232292991\
65883951342059237713340651166895228722259867492932`95.9284959782175"}], " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "23.3261719038024770294082213682933503227370688194452222213480932009620259\
375401685309000085441265387901391621893845514`95.92841384442134", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "74.1429923985838504734549329503875055181042262443741000400054168036724968\
569877840193510742803843988004753010032168835`95.92836045555734", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.38862073802350475794418105334003700033081883208151684425922257925\
17442800500953148310216322716670614293503341845003`95.92849557943782"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "3.97732990299096084730286038735440230911062648394253245383737857657397867\
59956114934067176224311029564089164395142436`95.92837873756365", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "7.51879947441061949040220480461815997692034820480992860297945490027813434\
4198314654930186171050876181471888793404228`95.92831856059152", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.87500769226782200316933966366169126289743109157612265112902755427\
83163071749489176705352845295307223312349199056987`95.9284959782175"}], " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "2.71313024432227135999105973029329682598764015568186862359302085077451077\
70403581351081143306725494815538242578964621`95.92835705396027", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.61243696604088005914565224251441263975410938791469207238788276429563873\
61772978283241851493416061345425277563406121`95.92828775873083", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "2.42910621946986899962512457365679691600342457961237673406238479084\
24246343605142621221428264680394205629698707510111`95.92845511214894"}], " ", 
     "eps"}], "-", 
    RowBox[{
    "5.86767837652636941032577167188424228819362076461917806705934715311552111\
99749647920483469288932200360286483650132288`95.92831658484637", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "7.17695190230490344389289996534869961444374076069093237223768175943346495\
82343499177969375735116079380052928784957121`95.67151649883063", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "76.7472398786704984370833493478223726300137916667507289957001083343299904\
370561345030230486423427470737725892801536408`95.91975665920602", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.499999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999991`94.84977106657432", "-", 
    RowBox[{
    "1.44939083354492007094626203908399394687879167270157135288225085819780654\
5618753101108502551278775641427779205755802`94.70844798457934", " ", "eps"}], 
    "-", 
    RowBox[{
    "13.8186171716438707995688950125920773395744873778940625231322294643610166\
774877374054248368097269330895544113766875058`94.844911051167", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "46.0612787015675551736542426739283405941694432515535363255226201401218888\
683316793617460738286104902299983258475780949`94.84948812850193", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "103.177788481878945306825107458526459007187943791500113822685490942693015\
4169720995527652913464540464689534841344354025`94.8497380845622", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.499999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999996892`94.849771369605", "+", 
    RowBox[{
    "1.09589258851458886549873546536860945054090057592042643012482918051981461\
72816656335877585793033346579170292499532445`94.84975955491757", " ", "eps"}],
     "+", 
    RowBox[{
    "0.91626674417873412898749185278013492876123435091639315464343312364433636\
75023469210546017858744940203946510638366991`94.8497314407232", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "0.51196157161010487625444712609447529005352608684795682339923278107854512\
27866293387928948330842914429144211163259202`94.4719818776653", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "2.91439838731702128840763652349380178782471318031138766609706112450049796\
58918513050885603247657644464948801328203451`94.82510382863", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.11617720258963993681987293079580648141626766900962104894469524787519652\
8539904472574118304114070878781838584958618`95.92840389632077", " ", "eps"}], 
    "-", 
    RowBox[{
    "0.18048263600964832173963936937175763420869735053670955785321119083041102\
34266015134576255936530175243301978071588855`95.69331621672967", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "1.55048994317770770932428652076182389945983554832876479485101397516414321\
3781511346159131235822306149599320561939203`95.91832472882643", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "4.01941311987264452771904208037629243447555581261138259324881588641934168\
44725469452209701337484640782707092227555634`95.92751009989233", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "7.89680076977530558761460327505107268376584477671385366858174816820657275\
32566767237933561751767811249489542709538437`95.9283814520007", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "48.7423494234866288931959069447281383635720713658661838416782743515417533\
889238906241432428432969344656015780117404374`95.92832724337518", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "166.597285397853233690401250338255084296474413637242345297881004250499645\
146908921159426463995793180486295959148236967`95.92828356154057", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.28846327863571296119280437327338265508642988358138102074867778984\
00380421761044133797518902305003824431874736768659`95.92833024485793"}], " ", 
     
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "6.12921270775650584541790120309861203839976747682936995895551888182966895\
76233415769059703370076770245429658487330998`95.928239721079", " ", 
     SuperscriptBox["eps", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.932280989421842*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"186751f8-2165-4d63-b077-0739b752149a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical check zvar4:", "Subsubsection",
 CellChangeTimes->{{3.9417131231573*^9, 3.941713130416812*^9}, {
   3.941714448796895*^9, 3.941714449803998*^9}, 
   3.9421386767425528`*^9},ExpressionUUID->"0ddc68ab-812a-41c1-a087-\
12493d20744c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zvar4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2512540189676386", "7399374702117389"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["68111229168913", "112749737189562"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["72680511214739019104621158", 
        "189044223179222968815982383"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["101", "99"]}]}], ",", "\n", "\t\t", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      FractionBox["291210888091950678339704465", 
       "132330956225456081711876681"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["42884482148715238", "35405213105979513"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      FractionBox["2189698599694928", "11801737701993171"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"951", "/", "10"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"simrep4", "=", 
  RowBox[{
   RowBox[{"kinvecReplace2", "/.", "zvar4"}], "//", "N"}]}]}], "Code",
 CellChangeTimes->{{3.9315289655530863`*^9, 3.931528966004706*^9}, {
   3.932281180700019*^9, 3.93228118431925*^9}, {3.932293282937017*^9, 
   3.932293287695374*^9}, 3.941773069287631*^9, {3.942137383097623*^9, 
   3.942137383713603*^9}, {3.9421379344288683`*^9, 3.94213793490972*^9}, 
   3.942138642762835*^9, {3.942138676744938*^9, 
   3.9421386767458353`*^9}},ExpressionUUID->"432f7609-56ef-42ae-baef-\
cb069c9d6103"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"pp1", "\[Rule]", 
    RowBox[{"-", "0.9801980198019802`"}]}], ",", 
   RowBox[{"pp2", "\[Rule]", 
    RowBox[{"-", "0.04714590988521422`"}]}], ",", 
   RowBox[{"pp3", "\[Rule]", 
    RowBox[{"-", "0.0012885703193868732`"}]}], ",", 
   RowBox[{"s12", "\[Rule]", 
    RowBox[{"-", "0.5211083421466505`"}]}], ",", 
   RowBox[{"s23", "\[Rule]", 
    RowBox[{"-", "0.24708985929597407`"}]}], ",", 
   RowBox[{"s34", "\[Rule]", 
    RowBox[{"-", "0.27333783998887534`"}]}], ",", 
   RowBox[{"s45", "\[Rule]", 
    RowBox[{"-", "0.15492932380648464`"}]}], ",", 
   RowBox[{"s15", "\[Rule]", 
    RowBox[{"-", "0.4148306997192613`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.942136881995542*^9, 3.9421373846008587`*^9, 
  3.942137955918519*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"50187983-a8aa-429d-94c0-dab50e3c6e5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sDpentReplace2", "/.", "zvar4"}], "/.", 
   RowBox[{"(", 
    RowBox[{"ttReplace", "/.", "zvar4"}], ")"}]}], "//", "N"}]], "Code",
 CellChangeTimes->{{3.9315289655530863`*^9, 3.931528966004706*^9}, {
   3.932281180700019*^9, 3.93228118431925*^9}, {3.932293282937017*^9, 
   3.932293287695374*^9}, 3.941773069287631*^9, 3.9417731172851*^9, {
   3.942138676746917*^9, 
   3.942138676747624*^9}},ExpressionUUID->"7a2874c5-2e7d-48f1-8eee-\
8d1733d460c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sD1", "\[Rule]", "0.2672548597266689`"}], ",", 
   RowBox[{"sD2", "\[Rule]", "0.19804281446521302`"}], ",", 
   RowBox[{"sD3", "\[Rule]", 
    RowBox[{"1.3461454173580023`*^-15", "+", 
     RowBox[{"0.20650834788029737`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"sD4", "\[Rule]", "0.363794570800288`"}], ",", 
   RowBox[{"sD5", "\[Rule]", "0.4256347118440331`"}], ",", 
   RowBox[{"sD6", "\[Rule]", "0.12003963622364731`"}], ",", 
   RowBox[{"sD7", "\[Rule]", "0.07850529835973993`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9417731192073717`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"a2ff2cde-8d0a-4064-b0ec-b8dc2f29b294"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"letterrepzvar4", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lettertPentvector2", "/.", "zvar4"}], "//", "Flatten"}], 
       ")"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"letterkinvecPent2", "/.", "zvar4"}], "//", "Flatten"}], 
       ")"}]}], "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9315289655530863`*^9, 3.931528966004706*^9}, {
   3.932281180700019*^9, 3.93228118431925*^9}, {3.932293282937017*^9, 
   3.932293287695374*^9}, 3.941773069287631*^9, {3.9417731172851*^9, 
   3.941773145767873*^9}, {3.942138676748836*^9, 3.942138676749576*^9}, 
   3.94213871187457*^9},ExpressionUUID->"e27ac235-60ff-491c-8905-\
d02f2620eb13"],

Cell["Weight-1 and weight-2", "Text",
 CellChangeTimes->{{3.942138314853739*^9, 
  3.9421383200234623`*^9}},ExpressionUUID->"3f600728-9489-44c7-ba74-\
b322cbfd5469"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar4"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar4"}], ")"}]}], "/.", 
      "letterrepzvar4"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight2", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar4"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar4"}], ")"}]}], "/.", 
      "letterrepzvar4"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, {
   3.932279566989832*^9, 3.9322795701421833`*^9}, {3.9322796295302553`*^9, 
   3.9322796335574207`*^9}, {3.941713174777896*^9, 3.941713186010819*^9}, {
   3.942138676751359*^9, 3.9421386767535667`*^9}, {3.942138711875957*^9, 
   3.942138711877008*^9}},ExpressionUUID->"440fec66-15ce-4d1d-b78d-\
7148892411cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "1.2770460730570218586685312221473528820983061061432383675201668458936\
4876752292397069309586621881518181571153633718016`116.10620656595057"}], ",", 
   
   RowBox[{
   "-", "6.6342212880428594294483217537220544750119329145286735192497869396116\
654345819189915380866242127301361686513930841003`115.82178995355264"}], ",", 
   RowBox[{
   "-", "0.8598841277637295989575805404266459569353847142310608958902002493318\
3518146622345767446019712904689294935499391635327`115.93443993256538"}], ",", 
   
   RowBox[{
   "-", "1.3780025389899809445815283177518684368806036427261038851627417398835\
27040951117262573505008235765996743834212430240899999999999999999999`115.\
13925001776633"}], ",", 
   RowBox[{
   "-", "3.0345073538258707361181495594761771154857805454135969285369890184087\
72672815921452905924429414337221163286273107526099999999999999999999`115.\
48208819429712"}], ",", 
   RowBox[{
   "-", "1.8447855747866693229507585227442615987975645674212077012182913687524\
46160413634209122889633332253473430724033501405770000000000000000001`116.\
2659458940188"}], ",", 
   RowBox[{
   "-", "0.6317966417633351912068548922216732655525883728666316291025215759260\
8650367528674205720335723184184827694875570708516`115.80057731313684"}], ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
   "-", "2.4195284018797931125779213771247395564842039399451960812285393015831\
62403787050607972972973443597925279230319116516`114.38373072448444"}], ",", 
   RowBox[{
   "-", "1.4335701044527407901836778394523801887851722538438103560468417274990\
041213988617915431043078373440736917265213077094`115.15641893567285"}], ",", 
   "1.093275645662073788142195642922842537893865176578612803917975063766294741\
1974819309491525096772906312927999044519356`115.03872967365824", ",", 
   "0.107317348235021465747952105250483170194833490477227078736277489682136458\
80929311451928384407103677970529610664312916`115.03066993290481", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.942137582452156*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"8bc52ade-17fd-46e9-adfa-6f72166dfbb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0070436970689330130467730312188379945392813291894384889529276887774971320\
335265448933008091358138113517241468448025625`115.84780066982223", ",", 
   RowBox[{
   "-", "21.183979015936415193002301156439652273583656521926726574603565733315\
817028388987532157958199735312812463227000419547`115.32600753756383"}], ",", 
   "0.452766676834118193980866880124104524740866759317198598424347542255593766\
789136249190867844884858720525370397517483579999999999999999999`115.\
65587445572524", ",", 
   RowBox[{
   "-", "0.1269784653073037584588069217752000867939039371257406147412178430757\
32629184726002297596889646644614965779052174021629999999999999999999`115.\
10373007378105"}], ",", 
   RowBox[{
   "-", "3.7816504067875309079828711680493248023121021094333170203450476788024\
269649875112676194385193774410334114188453452939`115.57768137817888"}], ",", 
   RowBox[{
   "-", "0.8791498750463777385611231636290544990593686453109365634329839071001\
054310365623353620422600270057134331162264238718`114.94406291871101"}], ",", 
   "0.622883535152399167683283619175539538849138758052407017040181159737104354\
654113120202761577534990111993259304899935859999999999999999999`115.\
7944068512033", ",", 
   "0.822467033424113218236207583323012594609474950603399218867779114685003735\
2016004369168144503098793526520021594811686`114.91511849934064", ",", 
   RowBox[{
    RowBox[{
    "-", "1.236623508578493469462391156480370354142191089333572539146492829500\
3381286596753076084488246596293237170118358440165`115.09223749830784"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "5.4038943777780303546974650255695610562382893239812137482139128638925\
159948537239411202564643553371467775352433911166`115.73270685189766"}], ",", 
   RowBox[{
   "-", "4.5079221872836923090337766262679270892874484050599523747755270147083\
77172164495660778100368400506514392437033323258`114.65397641093996"}], ",", 
   RowBox[{
   "-", "1.3622584347728722088562553647575696635824949559282933189902485094775\
012801409502573306749618828932415306141976794802`115.13425950563027"}], ",", 
   RowBox[{
   "-", "0.8806228608623260399616726517454435318558346105515819122763668090786\
90411557179873905437919798281667751355796983124999999999999999999999`113.\
94478995550176"}], ",", 
   RowBox[{
   "-", "5.7510958279602756167726245359081012556744777553498204216096564682415\
816037929092954214005509445596735667224383143657`115.75975060411446"}], ",", 
   RowBox[{
   "-", "13.772078872457501507410514088654294866680827213254209500768369472663\
633717079077643404937324700334789528788421269224600000000000000000001`116.\
13899950123674"}], ",", 
   "0.887500893069472629505407714849177343444794139253569563479403474116288991\
84619977158838759414923964287618107268948336`115.9481687987468", ",", 
   RowBox[{
   "-", "0.1672630722162577321568213324256484501965021258892925629829404838063\
32024262906804692960450169393024646104855690836955`116.22340006945652"}], ",",
    "7.99405913811337455540320043058487942037761790580654367043100111807371657\
64091430589416628444556577484924586463450442`115.90276735674136", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.942137579790921*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"63081aac-c482-418a-82c2-48b8995c2995"]
}, Open  ]],

Cell["weight-3", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 
  3.931572942080985*^9}},ExpressionUUID->"e2a9177d-c036-4ef1-967e-\
8254bc9689a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FeynIntegralwithBoundaryweight3", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"pi", "->", "Pi"}]}], "/.", 
         RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar4"}], "/.", 
       RowBox[{"(", 
        RowBox[{"ttReplace", "/.", "zvar4"}], ")"}]}], "/.", 
      "letterrepzvar4"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"Length", "[", "utDE", "]"}]}], "}"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, 3.931533970355875*^9, {3.931534004367766*^9, 
   3.93153400945485*^9}, {3.9315341829411*^9, 3.931534218674999*^9}, {
   3.931534307475452*^9, 3.931534309499103*^9}, {3.93153435422014*^9, 
   3.931534364390345*^9}, {3.931539896909977*^9, 3.9315399109046392`*^9}, 
   3.9315728639442167`*^9, {3.932279574372389*^9, 3.9322795750769243`*^9}, 
   3.932279937855661*^9, 3.9322799812282743`*^9, {3.941713218632885*^9, 
   3.941713223588009*^9}, {3.94213867675504*^9, 3.9421386767557*^9}, 
   3.942138711877993*^9},ExpressionUUID->"a05b53cc-9b95-4789-a910-\
607c9749897c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.5080166794350294708997095533923505215936585020511083539349198042363289644\
13655000943176569162576537708259712100502899999999999999999999`115.\
54506164962255", ",", 
   RowBox[{
   "-", "40.403983209050003452872561416500013302433086518608963718711069885512\
79181488658018303556671750082427101467375033`111.60642418195313"}], ",", 
   "3.406059298802593274458053564584705483442781812139952548175623296296984934\
987221739200337501012866696733570951998670699999999999999999999`115.\
5322522046714", ",", 
   "3.502048331704871759736326915115636873570415464825666395735373910014612267\
9664666374372147942267716094911986545216261`115.54432213547899", ",", 
   "0.643505625177147169584185901478349759315932521487721941099580604325381286\
00622386107712298801129209151207043508722268`115.80855234762382", ",", 
   "3.275701984184292824642252223306104929905871604431881037082056515068504768\
2765669618895789765161496906808700149733579`115.51530438377472", ",", 
   "3.282399289064311705749250652592642203039717918700547858246291950795630591\
7323411516707040448107871049048230002028156`115.51619140989492", ",", 
   "2.804799440705719999266055710193383311784968015461164057515300295797622480\
1680638771017303717551156023411313681889416`115.44790181214874", ",", 
   RowBox[{
    RowBox[{
    "-", "4.362164540850593168913826559753178631440243952506289385570215319314\
8144642191690270886396360575145133050088260531523`115.63970204313992"}], " ", 
    "\[ImaginaryI]"}], ",", 
   RowBox[{
   "-", "31.313162636761546365499480100862434631930213176539095210289626282073\
3635791940240000509463776924285867131458322795325`116.49572693367661"}], ",", 
   
   RowBox[{
   "-", "23.631767339751444501342075342834203595510606679532940133804817431782\
796881499953614135935480655450816722844217374670999999999999999999999`115.\
37349620225869"}], ",", 
   RowBox[{
   "-", "3.8995593853927866739743036255078756810338399092134702777673053332109\
834331792855492362011522978878704856619193217803`115.59101553848728"}], ",", 
   RowBox[{
   "-", "2.7241191373830898973867534837102883817902888101273473309280898419127\
091303225028826822241695375112672241818001461941`115.43522609721163"}], ",", 
   "7.532121874603708268412853986733576469856422180854105503809772074617756239\
2449849755200616246346593921376311173062136`115.8769173385671", ",", 
   RowBox[{
   "-", "46.027039842748200706380363439032214966090597525010625378824745707538\
292173861157396061813538766992849413965273008862`115.66301304482013"}], ",", 
   RowBox[{
   "-", "0.6198522804220266182274618857101654596959153854996351101042081813300\
4964569466715683753288199174132512107429019404328`115.79228820330252"}], ",", 
   
   RowBox[{
   "-", "1.4261961091569832482665262126497010508250003357776508670433861477176\
4953778412550964014379456391473538382394179865276`116.15417924730328"}], ",", 
   "49.16006407925271941620532327682590506177591436205494506545799123320998026\
7072038442786601706231358429056929647750832`115.69161244030977", ",", 
   RowBox[{
   "-", "1.2340734740056522856571568909075938207011520688434495961501408390092\
0359500901058941398984635283739187910573895338603`116.09134101740005"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9421376471422586`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"344c69b4-aa40-4495-9b93-cceec468dd93"]
}, Open  ]],

Cell["weight-4", "Text",
 CellChangeTimes->{{3.931572940044881*^9, 3.931572942080985*^9}, {
  3.932280209886147*^9, 
  3.932280210086677*^9}},ExpressionUUID->"c71055d9-5ab8-4ff2-9b0c-\
0e9821ef0390"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FeynIntegralwithBoundaryweight4", "/.", 
        RowBox[{"pi", "->", "Pi"}]}], "/.", 
       RowBox[{"zeta", "->", "Zeta"}]}], "/.", "zvar4"}], "/.", 
     RowBox[{"(", 
      RowBox[{"ttReplace", "/.", "zvar4"}], ")"}]}], "/.", "letterrepzvar4"}],
    ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"PrecisionGoal", "->", "100"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.919187326122201*^9, 3.919187340248129*^9}, {
   3.91918739353653*^9, 3.919187398441966*^9}, {3.9191877089840403`*^9, 
   3.919187731018229*^9}, {3.9192310404129*^9, 3.919231102203415*^9}, 
   3.919236157890089*^9, 3.920004403507206*^9, {3.931515001065555*^9, 
   3.931515008177306*^9}, {3.931518825197247*^9, 3.931518884544611*^9}, {
   3.9315190607058973`*^9, 3.931519181195642*^9}, {3.931528019217053*^9, 
   3.931528035046213*^9}, {3.931572898461536*^9, 3.931572900197096*^9}, 
   3.931575965707388*^9, {3.9417132471552477`*^9, 3.941713251931674*^9}, {
   3.942138676757082*^9, 3.942138676757716*^9}, 
   3.942138711878878*^9},ExpressionUUID->"dca5f3a0-742c-4d73-a9a1-\
1d436ef71252"],

Cell[BoxData[
 RowBox[{"-", 
  "5.8619532967638769766425676729548423666755451350410684485494309087889319750\
691678506102409935105494799571419981157455`115.76804235401397"}]], "Output",
 CellChangeTimes->{3.942137415019484*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"d0820189-7b5d-4ae6-b69d-a8f86053ae94"]
}, Open  ]],

Cell[TextData[StyleBox["The numerical result from the AMFlow package with \
100-digit precision:",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{
  3.9421380498192797`*^9},ExpressionUUID->"46cad52e-1acb-4f45-9347-\
ca7757da8451"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999989`95.92860726417132"}], "-", 
    RowBox[{
    "1.27704607305702185866853122214735288209830610614323836752016684589364876\
75229239706930958662188151818157115353045704`95.92829380249054", " ", "eps"}],
     "+", 
    RowBox[{
    "0.00704369706893301304677303121883799453928132918943848895292768877749713\
20335265448933008091358138113517241481634726`93.72683675711579", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50801667943502947089970955339235052159365850205110835393491980423632896\
44136550009431765691625765377082597120931824`95.8950047140201", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.32102222001697507624242041035583839296523779759762538116467326154620332\
75338139788000744465002211642109295032697787`95.92547219877785", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999992`97.11957754167173"}], "-", 
    RowBox[{
    "6.63422128804285942944832175372205447501193291452867351924978693961166543\
45819189915380866242127301361686513920514513`97.11864157578313", " ", "eps"}],
     "-", 
    RowBox[{
    "21.1839790159364151930023011564396522735836565219267265746035657333158170\
283889875321579581997353128124632269935689091`97.11763518528703", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "40.4039832090500034528725614165000133024330865186089637187110698855127918\
148865801830355667175008242710146737284551969`97.11633058191536", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "40.8273835648968561677442381355165489077843162354136393637924692504071457\
030745935176485598309128624703925758665806733`97.11346906588254", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999989`95.92868096263247"}], "-", 
    RowBox[{
    "0.85988412776372959895758054042664595693538471423106089589020024933183518\
14662234576744601971290468929493549928837484`95.92821543148513", " ", "eps"}],
     "+", 
    RowBox[{
    "0.45276667683411819398086688012410452474086675931719859842434754225559376\
67891362491908678448848587205253703984053908`95.54262935435207", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.40605929880259327445805356458470548344278181213995254817562329629698493\
49872217392003375010128666967335709515311053`95.90963944719726", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.87241364957985152860090392353189911152818140819414863538592124845782026\
8696868104076435991024724762662763004949669`95.92655851457705", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999997`95.92855576023058"}], "-", 
    RowBox[{
    "1.37800253898998094458152831775186843688060364272610388516274173988352704\
09511172625735050082357659967438342113976455`95.92826529042138", " ", "eps"}],
     "-", 
    RowBox[{
    "0.12697846530730375845880692177520008679390393712574061474121784307573262\
91847260022975968896466446149657790507511044`94.99109423115405", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.50204833170487175973632691511563687357041546482566639573537391001461226\
79664666374372147942267716094911986546527141`95.891317831705", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "7.67499174657257709208709662101224980620062676537582100024043372094057235\
04524421760741969427753311556900223986764759`95.92523643198491", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999759`97.06068290616658"}], "-", 
    RowBox[{
    "3.03450735382587073611814955947617711548578054541359692853698901840877267\
28159214529059244294143372211632862720748571`97.05940606635343", " ", "eps"}],
     "-", 
    RowBox[{
    "3.78165040678753090798287116804932480231210210943331702034504767880242696\
49875112676194385193774410334114188422117827`97.0575803631785", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "0.64350562517714716958418590147834975931593252148772194109958060432538128\
60062238610771229880112920915120704389921179`96.26639771124958", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "11.9442609398982542269781562026490680856191272630823502474515227638099302\
093657354767131697886670140090595947406282779`97.02968242665354", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999889`95.92848208301102"}], "-", 
    RowBox[{
    "1.84478557478666932295075852274426159879756456742120770121829136875244616\
04136342091228896333322534734307240324687894`95.92826512873842", " ", "eps"}],
     "-", 
    RowBox[{
    "0.87914987504637773856112316362905449905936864531093656343298390710010543\
10365623353620422600270057134331162245189452`95.9276428435986", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.27570198418429282464225222330610492990587160443188103708205651506850476\
82765669618895789765161496906808700158811159`95.87078155432147", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "9.27051850761202237066783181117049472661317035220504142299308190628462413\
32902078757379930665392383120855954341219307`95.92439114361089", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999`96.08622238424802"}], "-", 
    RowBox[{
    "0.63179664176333519120685489222167326555258837286663162910252157592608650\
36752867420572033572318418482769487546744895`96.0853121977299", " ", "eps"}], 
    "+", 
    RowBox[{
    "0.62288353515239916768328361917553953884913875805240701704018115973710435\
46541131202027615775349901119932593055523265`95.87316928170885", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "3.28239928906431170574925065259264220303971791870054785824629195079563059\
17323411516707040448107871049048229995596283`96.07548383691515", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "5.10889928543090385514325180663012287579536876245210960614550066147689183\
50592654293383840165137059286972199808852383`96.08479722619975", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "1.000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000002`97.12319348852196"}], "+", 
    RowBox[{
    "0.82246703342411321823620758332301259460947495060339921886777911468500373\
52016004369168144503098793526520021594811688`96.98286728154876", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "2.80479944070571999926605571019338331178496801546116405751530029579762248\
01680638771017303717551156023411313673396666`97.11385842308948", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "3.17932449902646843757826085858968071440083092126126029131874263286710431\
00492209867609220555787435068719105129586531`97.12097269769068", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.23662350857849346946239115648037035414219108933357253914649282950\
03381286596753076084488246596293237170118358440033`96.84301874819067"}], " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "4.36216454085059316891382655975317863144024395250628938557021531931481446\
42191690270886396360575145133050088247760571`96.8420875780632", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "9.39444527536883651772800677078866052496504752483554727380595643343422898\
05208306416346090579382534027474947539579349`96.8414945976928", " ", 
     "\[ImaginaryI]", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "5.40389437777803035469746502556956105623828932398121374821391286389\
25159948537239411202564643553371467775352433911175`97.19496437996668"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "31.3131626367615463654994801008624346319302131765390952102896262820733635\
791940240000509463776924285867131458266994919`97.19369015084074", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "103.998024747032248500592289585568105409962204799051253063927156857462497\
8431830287401787984197943783940737520095816297`97.19274364932807", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "4.50792218728369230903377662626792708928744840505995237477552701470\
83771721644956607781003684005065143924370333233881`97.15297571963187"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "23.6317673397514445013420753428342035955106066795329401338048174317827968\
814999536141359354806554508167228442127205075`97.15169705415786", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "74.9702500814241953329321267247310663155914893245626849370732841533398916\
465861071849932260878151803073191292710280386`97.15086481999587", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.36225843477287220885625536475756966358249495592829331899024850947\
75012801409502573306749618828932415306141976794657`97.15483270913808"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "3.89955938539278667397430362550787568103383990921347027776730533321098343\
31792855492362011522978878704856619179150278`97.15248392958698", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "7.37209046372790169348222950949022255622166308579790764340233603932602905\
02726209350160387020262234530613242960841206`97.15128113329256", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "0.88062286086232603996167265174544353185583461055158191227636680907\
86904115571798739054379197982816677513557969827883`97.19789704173628"}], " ", 
     
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "2.72411913738308989738675348371028838179028881012734733092808984191270913\
03225028826822241695375112672241817992358276`97.19741581427171", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.62143868448107662441365512595868692398299210105158487538827481245844876\
4265473997697362302458423607553340583657745`97.19717585926712", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "2.41952840187979311257792137712473955648420393994519608122853930158\
31624037870506079729729734435979252792303191158603`95.92837159061237"}], " ", 
     "eps"}], "-", 
    RowBox[{
    "5.75109582796027561677262453590810125567447775534982042160965646824158160\
37929092954214005509445596735667224358144162`95.92820324258409", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "7.53212187460370826841285398673357646985642218085410550380977207461775623\
92449849755200616246346593921376311232430404`95.68486703644678", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "77.1691947790111520127432362794300176468853728218627357858882779036033451\
764060397238352686707494282635064180594208721`95.91990742100093", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.499999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999988`94.84977421380918", "-", 
    RowBox[{
    "1.43357010445274079018367783945238018878517225384381035604684172749900412\
13988617915431043078373440736917265218240102`94.70716805658677", " ", "eps"}],
     "-", 
    RowBox[{
    "13.7720788724575015074105140886542948666808272132542095007683694726636337\
170790776434049373247003347895287884197889302`94.8449030708082", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "46.0270398427482007063803634390322149660905975250106253788247457075382921\
738611573960618135387669928494139652587879012`94.84949503967269", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "103.359183458841962181123567335267150553942402960766560915489017101583094\
8041700796327865125141395102861727503778800819`94.849746701095", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
   "0.500000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000003`94.84977728679152", "+", 
    RowBox[{
    "1.09327564566207378814219564292284253789386517657861280391797506376629474\
11974819309491525096772906312927999039356384`94.84977094721918", " ", "eps"}],
     "+", 
    RowBox[{
    "0.88750089306947262950540771484917734344479413925356956347940347411628899\
18461997715883875941492396428761810715605685`94.84975101959314", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "0.61985228042202661822746188571016545969591538549963511010420818133004964\
56946671568375328819917413251210742911104837`94.5286763377862", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.15687008519383971929157706551574317044859015951429603464653041002824486\
91378877529076963265893951832541482230847479`94.82809835249631", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.10731734823502146574795210525048317019483349047722707873627748968213645\
88092931145192838440710367797052961066431002`95.92844161697964", " ", "eps"}],
     "-", 
    RowBox[{
    "0.16726307221625773215682133242564845019650212588929256298294048380633202\
42629068046929604501693930246461048558016016`95.69406352043849", " ", 
     SuperscriptBox["eps", "2"]}], "-", 
    RowBox[{
    "1.42619610915698324826652621264970105082500033577765086704338614771764953\
77841255096401437945639147353838239416255756`95.91835548961177", " ", 
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "3.68409751062431979379890221276233697485281868224715108713514881068005976\
01950969023921150193127000248481892666097721`95.92759948798088", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
    "7.99405913811337455540320043058487942037761790580654367043100111807371657\
64091430589416628444556577484924586463450453`97.19789704173628", " ", 
     SuperscriptBox["eps", "2"]}], "+", 
    RowBox[{
    "49.1600640792527194162053232768259050617759143620549450654579912332099802\
670720384427866017062313584290569296394961912`97.19765490480985", " ", 
     SuperscriptBox["eps", "3"]}], "+", 
    RowBox[{
    "167.474364023436111772292453669848746266877295125758346675369926621997890\
4803858406551646012660366067709677899701788288`97.19746005045498", " ", 
     SuperscriptBox["eps", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "1.23407347400565228565715689090759382070115206884344959615014083900\
92035950090105894139898463528373918791057389528446`95.92826112631782"}], " ", 
     
     SuperscriptBox["eps", "3"]}], "-", 
    RowBox[{
    "5.86195329676387697664256767295484236667554513504106844854943090878893197\
50691678506102409935105494799571419968352401`95.92817689799077", " ", 
     SuperscriptBox["eps", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.942136928343364*^9, {3.9421370143314953`*^9, 3.942137036167034*^9}, 
   3.942137407438998*^9, 3.942137470301553*^9, {3.942137501933466*^9, 
   3.9421375152746983`*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"3afb9e22-35c8-4294-976b-803b6c6c3dc7"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1396.5, 762.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->"/home/wkl/Desktop/runcluster/Pentagon_Integral_\
August_2024/pentagonCal (copy)/print.pdf"},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ab6602b-f98a-4b2f-a059-bdfd95e00a87"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 4, 29, "Input",ExpressionUUID->"e778399b-b186-43d9-b74d-1a839ad2dd3d"],
Cell[CellGroupData[{
Cell[800, 28, 288, 7, 51, "Input",ExpressionUUID->"de9d5632-19ba-42aa-b5c6-4e6068496957"],
Cell[CellGroupData[{
Cell[1113, 39, 1784, 29, 26, "Print",ExpressionUUID->"d93036b7-d554-4274-b902-a49b9f1256f8"],
Cell[2900, 70, 1607, 24, 26, "Print",ExpressionUUID->"8b551779-670f-466d-bd9a-217c8823ddcb"],
Cell[4510, 96, 1629, 25, 26, "Print",ExpressionUUID->"5ae1c49b-49fd-4667-8901-9f90c1685bdc"],
Cell[6142, 123, 1706, 26, 26, "Print",ExpressionUUID->"044fd588-ce44-4604-89d0-4b592e5ee3f4"],
Cell[7851, 151, 1654, 25, 74, "Print",ExpressionUUID->"1608abc9-6aad-4d42-8003-d3b6edf600a3"],
Cell[9508, 178, 1628, 25, 26, "Print",ExpressionUUID->"2b3afc89-627d-4fca-b384-4a7d24095562"],
Cell[11139, 205, 1644, 25, 26, "Print",ExpressionUUID->"2a14febb-51cb-49d2-af37-f35203f74c35"],
Cell[12786, 232, 1605, 24, 26, "Print",ExpressionUUID->"e5f5db97-781f-4053-9431-54abb41387a5"],
Cell[14394, 258, 1612, 24, 26, "Print",ExpressionUUID->"8b7eee32-da80-4638-a094-331f63ff9776"],
Cell[16009, 284, 1689, 25, 51, "Print",ExpressionUUID->"59456093-f5f0-4c0c-b391-2c45051118e5"],
Cell[17701, 311, 1672, 25, 51, "Print",ExpressionUUID->"c7f08de5-c5c3-4280-9e41-358049f5ac29"]
}, Open  ]],
Cell[19388, 339, 615, 12, 28, "Message",ExpressionUUID->"481a79d0-f2a9-4ae8-8505-203b71482f50"]
}, Open  ]],
Cell[20018, 354, 338, 9, 51, "Input",ExpressionUUID->"bae9cd1f-f992-4774-ba22-549435f1bfe5"],
Cell[CellGroupData[{
Cell[20381, 367, 85, 0, 48, "Subsubsection",ExpressionUUID->"e53e6bc2-c1a2-4dd7-88d3-16d2c5a7dd85"],
Cell[20469, 369, 642, 18, 37, "Text",ExpressionUUID->"6ac0ea7a-a3cf-48ce-bc86-77340d6c2068"],
Cell[CellGroupData[{
Cell[21136, 391, 1632, 42, 72, "Code",ExpressionUUID->"edcb6398-fcd9-4fce-82f0-8af7a6b2baf2"],
Cell[22771, 435, 26077, 755, 783, "Output",ExpressionUUID->"d151bb5f-040e-481f-8094-df9878248143"]
}, Open  ]],
Cell[48863, 1193, 350, 7, 37, "Text",ExpressionUUID->"4c47c0ca-7bf9-4e43-bf5b-6885e4b8787d"],
Cell[CellGroupData[{
Cell[49238, 1204, 629, 11, 51, "Code",ExpressionUUID->"fa551c09-48df-4767-864e-0938ad4a7d25"],
Cell[49870, 1217, 21171, 558, 525, "Output",ExpressionUUID->"60185a7a-1a58-48ba-ba1b-2cd9ee12eecd"]
}, Open  ]],
Cell[71056, 1778, 822, 21, 62, "Text",ExpressionUUID->"504ca87a-22b0-4efa-978b-c989b07df5c0"],
Cell[71881, 1801, 2796, 76, 151, "Code",ExpressionUUID->"bc251e67-1da7-4772-9248-561602d183c6"],
Cell[74680, 1879, 211, 3, 37, "Text",ExpressionUUID->"2bce4567-63f7-4daa-876e-87361a31068b"],
Cell[74894, 1884, 3033, 87, 151, "Code",ExpressionUUID->"c8bd80ad-9443-48ad-acf2-542df74f5adb"],
Cell[77930, 1973, 153, 3, 37, "Text",ExpressionUUID->"9af89ceb-205f-4421-8957-ecc4700a4eaa"],
Cell[CellGroupData[{
Cell[78108, 1980, 1630, 40, 111, "Code",ExpressionUUID->"7edab7c7-27d0-4d96-9cd6-bf64e1417d14"],
Cell[79741, 2022, 295, 4, 37, "Output",ExpressionUUID->"c99aec7d-c6db-42b7-88d6-11a058ae8585"],
Cell[80039, 2028, 293, 4, 37, "Output",ExpressionUUID->"a54e2502-7d7b-4a3c-9648-e011713047f6"],
Cell[80335, 2034, 293, 4, 37, "Output",ExpressionUUID->"18db3a77-6f1e-409a-8ddc-1f8dcab6f319"],
Cell[80631, 2040, 295, 4, 37, "Output",ExpressionUUID->"fc2f0029-7da7-4920-9466-91ebf63243f1"]
}, Open  ]],
Cell[80941, 2047, 428, 9, 62, "Text",ExpressionUUID->"55c49860-d4d2-4b5b-93c7-c16c5dfaf26b"],
Cell[81372, 2058, 7266, 203, 229, "Code",ExpressionUUID->"a0d93755-60e5-431e-9861-11f961111376"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88675, 2266, 236, 4, 48, "Subsubsection",ExpressionUUID->"0d461c9b-f64e-4f8d-a744-9ce434b0ff52"],
Cell[88914, 2272, 669, 13, 87, "Text",ExpressionUUID->"0bc50645-19b1-47ca-a30c-6055b51ed1a6"],
Cell[89586, 2287, 708, 14, 72, "Code",ExpressionUUID->"c41d5592-d715-4ca9-9971-9c74564ab378"],
Cell[90297, 2303, 496, 15, 37, "Text",ExpressionUUID->"fe5da52f-68d7-4bdf-9941-854b4eb05df1"],
Cell[90796, 2320, 1443, 36, 92, "Code",ExpressionUUID->"ac0ba21b-3506-4c43-b407-52487e863133"],
Cell[92242, 2358, 539, 11, 37, "Text",ExpressionUUID->"47d4fb7b-d71d-455e-917f-37d2ada9239d"],
Cell[92784, 2371, 1076, 19, 51, "Code",ExpressionUUID->"5bd17afe-a155-476b-99d8-8770ff71d4d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93897, 2395, 164, 3, 58, "Subsection",ExpressionUUID->"2180aeb0-8af3-4c3a-bc2a-1bcb55146f53"],
Cell[CellGroupData[{
Cell[94086, 2402, 300, 5, 48, "Subsubsection",ExpressionUUID->"60308873-6bc5-4dc7-8e3b-6578fe035f7d"],
Cell[CellGroupData[{
Cell[94411, 2411, 1825, 45, 123, "Code",ExpressionUUID->"dc977769-8567-4cbe-ae6c-b02ecdd0c3d1"],
Cell[96239, 2458, 930, 22, 37, "Output",ExpressionUUID->"41b8cba2-30e6-4374-bfae-40dad8bd3066"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97206, 2485, 578, 12, 51, "Code",ExpressionUUID->"916c43d5-2438-402e-95d8-a3c520cb3fc6"],
Cell[97787, 2499, 730, 14, 37, "Output",ExpressionUUID->"d72983e7-102f-4c27-9de7-abbfc74fac37"]
}, Open  ]],
Cell[98532, 2516, 1191, 25, 51, "Code",ExpressionUUID->"f74c441a-7d81-460c-b196-c0beaf8c6ae1"],
Cell[99726, 2543, 163, 3, 37, "Text",ExpressionUUID->"55a395b4-803f-40b1-9412-12598a53a92f"],
Cell[CellGroupData[{
Cell[99914, 2550, 2389, 57, 72, "Code",ExpressionUUID->"40be2644-3bb0-4ead-bd8a-63190622b3ac"],
Cell[102306, 2609, 2419, 44, 291, "Output",ExpressionUUID->"ea31eee2-3f5f-4908-8b7c-db614e853b50"],
Cell[104728, 2655, 3550, 65, 468, "Output",ExpressionUUID->"8b029c05-a37f-4458-9161-47d0778b82e3"]
}, Open  ]],
Cell[108293, 2723, 150, 3, 37, "Text",ExpressionUUID->"1cec82d3-d6d2-41be-9104-af17de74d84e"],
Cell[CellGroupData[{
Cell[108468, 2730, 1684, 36, 51, "Code",ExpressionUUID->"a9ff9120-9f19-47f1-8753-1df40c31e27e"],
Cell[110155, 2768, 3524, 63, 493, "Output",ExpressionUUID->"8eb856f3-6092-4412-8302-a1de2bb62e5a"]
}, Open  ]],
Cell[113694, 2834, 199, 4, 37, "Text",ExpressionUUID->"2f2bb844-6a37-4f73-a497-b56b826bcd63"],
Cell[CellGroupData[{
Cell[113918, 2842, 1125, 24, 51, "Code",ExpressionUUID->"2d440260-2154-4de3-9886-1efb88e19a5b"],
Cell[115046, 2868, 328, 6, 37, "Output",ExpressionUUID->"8bcc15e1-a288-48e4-b868-d24ea6515a93"]
}, Open  ]],
Cell[115389, 2877, 264, 5, 37, "Text",ExpressionUUID->"c674ed8f-dce3-415a-a004-9ffa1170b5bf"],
Cell[115656, 2884, 15773, 330, 1962, "Output",ExpressionUUID->"fa4fa255-f832-4328-b012-f449d7e3026d"],
Cell[131432, 3216, 154, 3, 29, "Input",ExpressionUUID->"b13aa550-9b82-421d-b62a-fc33195ccc96"]
}, Closed]],
Cell[CellGroupData[{
Cell[131623, 3224, 250, 4, 40, "Subsubsection",ExpressionUUID->"cb4bd387-3433-4489-b6ed-f115a49523ea"],
Cell[CellGroupData[{
Cell[131898, 3232, 1679, 43, 123, "Code",ExpressionUUID->"557dddbc-c0e7-4ff2-ab2c-47309dfcb623"],
Cell[133580, 3277, 829, 20, 37, "Output",ExpressionUUID->"2c4c47f3-8a33-4f10-baab-b1312e61c4a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134446, 3302, 624, 12, 51, "Code",ExpressionUUID->"011e8ab9-a89d-43c0-aca5-9f457a8db80e"],
Cell[135073, 3316, 734, 14, 37, "Output",ExpressionUUID->"09d4ec02-3d77-437c-a169-88dda7ff1a7c"]
}, Open  ]],
Cell[135822, 3333, 1000, 22, 51, "Code",ExpressionUUID->"bcef416b-4fd3-412d-8756-f3dbd9294439"],
Cell[136825, 3357, 163, 3, 37, "Text",ExpressionUUID->"54df93f7-7767-4501-bcc3-c1f80c0e6280"],
Cell[CellGroupData[{
Cell[137013, 3364, 2377, 57, 72, "Code",ExpressionUUID->"8662fff5-fba5-4525-8d36-89c0804c8c3b"],
Cell[139393, 3423, 2466, 46, 291, "Output",ExpressionUUID->"f693061b-0e17-4314-89e6-22f8721bc00f"],
Cell[141862, 3471, 3606, 68, 468, "Output",ExpressionUUID->"cd64887d-7c54-46e3-82bc-d7b40cad1d0f"]
}, Open  ]],
Cell[145483, 3542, 150, 3, 37, "Text",ExpressionUUID->"85d1145c-e51f-4ccd-88d6-733719d81334"],
Cell[CellGroupData[{
Cell[145658, 3549, 1657, 35, 51, "Code",ExpressionUUID->"4ad525df-8ea7-41d5-9eb0-44e67590d3ab"],
Cell[147318, 3586, 3463, 62, 493, "Output",ExpressionUUID->"2e68e91e-5e96-4b44-b8b9-9fb2eb0b8d64"]
}, Open  ]],
Cell[150796, 3651, 152, 3, 37, "Text",ExpressionUUID->"784cdecb-45ac-4f77-9265-ad7375179204"],
Cell[CellGroupData[{
Cell[150973, 3658, 1103, 24, 51, "Code",ExpressionUUID->"2314cb17-491f-4519-837e-07b182e488b4"],
Cell[152079, 3684, 328, 6, 37, "Output",ExpressionUUID->"d6cce0fe-b951-44b8-99d5-a73c87d81c2a"]
}, Open  ]],
Cell[152422, 3693, 264, 5, 37, "Text",ExpressionUUID->"7ee88880-9962-4eaa-8bf7-6f6d3b4ba11e"],
Cell[152689, 3700, 15864, 334, 1962, "Output",ExpressionUUID->"b35e516c-391d-4c6e-b4f8-3b01bf530e33"]
}, Closed]],
Cell[CellGroupData[{
Cell[168590, 4039, 272, 4, 40, "Subsubsection",ExpressionUUID->"90f4ebdd-0773-456c-86e7-82a0446101b6"],
Cell[CellGroupData[{
Cell[168887, 4047, 1392, 40, 87, "Code",ExpressionUUID->"0aee4735-87c4-4010-9de2-59a9771b50d2"],
Cell[170282, 4089, 840, 20, 37, "Output",ExpressionUUID->"6ec29905-8fed-4474-8d93-f4cf0b39dc6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171159, 4114, 624, 12, 51, "Code",ExpressionUUID->"3107d237-2413-4121-b4e2-2d4ddf42070f"],
Cell[171786, 4128, 728, 14, 37, "Output",ExpressionUUID->"ff0cde1b-3d31-46df-b652-42e104864c38"]
}, Open  ]],
Cell[172529, 4145, 1050, 23, 51, "Code",ExpressionUUID->"7fbf3591-5a66-456a-8323-08585c364845"],
Cell[173582, 4170, 163, 3, 37, "Text",ExpressionUUID->"9806914a-1e5f-4f56-bba9-263cfd1d0f39"],
Cell[CellGroupData[{
Cell[173770, 4177, 2425, 57, 72, "Code",ExpressionUUID->"cf5236d8-d872-4b4c-bb48-27d39a55ba30"],
Cell[176198, 4236, 2444, 45, 291, "Output",ExpressionUUID->"0095e931-5a62-4a86-bd6f-08eebeda26fb"],
Cell[178645, 4283, 3626, 69, 468, "Output",ExpressionUUID->"c51ff8c8-b020-4a90-913c-6dd01c1d7933"]
}, Open  ]],
Cell[182286, 4355, 150, 3, 37, "Text",ExpressionUUID->"df2cb609-8454-49be-b47c-3a3f6572ea98"],
Cell[CellGroupData[{
Cell[182461, 4362, 1707, 36, 51, "Code",ExpressionUUID->"399ad523-3986-406d-96dc-4465f7aa46eb"],
Cell[184171, 4400, 3505, 62, 493, "Output",ExpressionUUID->"0624fde9-06cf-4c6b-b527-8a1cf62a78d4"]
}, Open  ]],
Cell[187691, 4465, 152, 3, 37, "Text",ExpressionUUID->"dd6a6bf1-fa2a-4eb6-b599-40f9065fc036"],
Cell[CellGroupData[{
Cell[187868, 4472, 1543, 30, 51, "Code",ExpressionUUID->"0e63db66-8b1c-42c9-9d40-3322cab64629"],
Cell[189414, 4504, 328, 6, 37, "Output",ExpressionUUID->"2ab3480f-ba49-41fc-88d6-1a29c21e4262"]
}, Open  ]],
Cell[189757, 4513, 264, 5, 37, "Text",ExpressionUUID->"bfcd8fab-b206-430d-8b09-3e68d4199ddf"],
Cell[190024, 4520, 15841, 332, 1962, "Output",ExpressionUUID->"186751f8-2165-4d63-b077-0739b752149a"]
}, Closed]],
Cell[CellGroupData[{
Cell[205902, 4857, 246, 4, 40, "Subsubsection",ExpressionUUID->"0ddc68ab-812a-41c1-a087-12493d20744c"],
Cell[CellGroupData[{
Cell[206173, 4865, 1796, 45, 123, "Code",ExpressionUUID->"432f7609-56ef-42ae-baef-cb069c9d6103"],
Cell[207972, 4912, 870, 21, 37, "Output",ExpressionUUID->"50187983-a8aa-429d-94c0-dab50e3c6e5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208879, 4938, 497, 11, 51, "Code",ExpressionUUID->"7a2874c5-2e7d-48f1-8eee-8d1733d460c0"],
Cell[209379, 4951, 685, 13, 37, "Output",ExpressionUUID->"a2ff2cde-8d0a-4064-b0ec-b8dc2f29b294"]
}, Open  ]],
Cell[210079, 4967, 775, 19, 51, "Code",ExpressionUUID->"e27ac235-60ff-491c-8905-d02f2620eb13"],
Cell[210857, 4988, 165, 3, 37, "Text",ExpressionUUID->"3f600728-9489-44c7-ba74-b322cbfd5469"],
Cell[CellGroupData[{
Cell[211047, 4995, 2429, 57, 72, "Code",ExpressionUUID->"440fec66-15ce-4d1d-b78d-7148892411cc"],
Cell[213479, 5054, 2170, 42, 291, "Output",ExpressionUUID->"8bc52ade-17fd-46e9-adfa-6f72166dfbb7"],
Cell[215652, 5098, 3289, 60, 468, "Output",ExpressionUUID->"63081aac-c482-418a-82c2-48b8995c2995"]
}, Open  ]],
Cell[218956, 5161, 150, 3, 37, "Text",ExpressionUUID->"e2a9177d-c036-4ef1-967e-8254bc9689a7"],
Cell[CellGroupData[{
Cell[219131, 5168, 1727, 36, 51, "Code",ExpressionUUID->"a05b53cc-9b95-4789-a910-607c9749897c"],
Cell[220861, 5206, 3354, 60, 493, "Output",ExpressionUUID->"344c69b4-aa40-4495-9b93-cceec468dd93"]
}, Open  ]],
Cell[224230, 5269, 199, 4, 37, "Text",ExpressionUUID->"c71055d9-5ab8-4ff2-9b0c-0e9821ef0390"],
Cell[CellGroupData[{
Cell[224454, 5277, 1177, 25, 51, "Code",ExpressionUUID->"dca5f3a0-742c-4d73-a9a1-1d436ef71252"],
Cell[225634, 5304, 306, 5, 37, "Output",ExpressionUUID->"d0820189-7b5d-4ae6-b69d-a8f86053ae94"]
}, Open  ]],
Cell[225955, 5312, 243, 5, 37, "Text",ExpressionUUID->"46cad52e-1acb-4f45-9347-ca7757da8451"],
Cell[226201, 5319, 16021, 337, 1962, "Output",ExpressionUUID->"3afb9e22-35c8-4294-976b-803b6c6c3dc7"]
}, Closed]]
}, Open  ]]
}
]
*)


